Topological aspects of the critical three-state Potts model

We explore the topological defects of the critical three-state Potts spin system on the torus, Klein bottle and cylinder. A complete characterization is obtained by breaking down the Fuchs-Runkel-Schweigert construction of 2d rational CFT to the lattice setting. This is done by applying the strange correlator prescription to the recently obtained tensor network descriptions of string-net ground states in terms of bimodule categories [Lootens, Fuchs, Haegeman, Schweigert, Verstraete, SciPost Phys. 10, 053 (2021)]. The symmetries are represented by matrix product operators (MPO), as well as intertwiners between the diagonal tetracritical Ising model and the non-diagonal three-state Potts model. Our categorical construction lifts the global transfer matrix symmetries and intertwiners, previously obtained by solving Yang-Baxter equations, to MPO symmetries and intertwiners that can be locally deformed, fused and split. This enables the extraction of conformal characters from partition functions and yields a comprehensive picture of all boundary conditions.

==> anc/0Fsymbol.txt <==
This file contains the non-zero entries for the 0F symbol.
 
0F(a,b,c,d,e,f,m,n,j,k) as in equation (A.2)
 
(a,b,c,d,e,f) -> A+,sigma+,B+,C+,A-,sigma-,B-,C- -> simple objects in C = C_S3
 
0F(A+ ,A+ ,A+ ,A+ ,A+ ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma+ ,sigma+ ,sigma+ ,A+ ,A+ ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
0F(B+ ,C+ ,B+ ,B+ ,A+ ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,B+ ,C+ ,C+ ,A+ ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(A- ,A- ,A- ,A- ,A+ ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma- ,sigma- ,sigma- ,A+ ,A+ ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
0F(B- ,B- ,B- ,B- ,A+ ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(C- ,C- ,C- ,C- ,A+ ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,sigma+ ,sigma+ ,A+ ,sigma+ ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,A+ ,A+ ,sigma+ ,sigma+ ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,C+ ,B+ ,sigma+ ,sigma+ ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,B+ ,C+ ,sigma+ ,sigma+ ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,sigma+ ,sigma+ ,B+ ,sigma+ ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,sigma+ ,sigma+ ,C+ ,sigma+ ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(A- ,sigma- ,sigma- ,A- ,sigma+ ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,A- ,A- ,sigma- ,sigma+ ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,B- ,B- ,sigma- ,sigma+ ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,C- ,C- ,sigma- ,sigma+ ,A+ ,1 ,1 ,1 ,1)  =   -1 
0F(B- ,sigma- ,sigma- ,B- ,sigma+ ,A+ ,1 ,1 ,1 ,1)  =   -1 
0F(C- ,sigma- ,sigma- ,C- ,sigma+ ,A+ ,1 ,1 ,1 ,1)  =   -1 
0F(A+ ,B+ ,C+ ,A+ ,B+ ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma+ ,sigma+ ,sigma+ ,B+ ,A+ ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
0F(B+ ,A+ ,A+ ,B+ ,B+ ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,C+ ,B+ ,C+ ,B+ ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(A- ,B- ,B- ,A- ,B+ ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma- ,sigma- ,sigma- ,B+ ,A+ ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
0F(B- ,C- ,C- ,B- ,B+ ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(C- ,A- ,A- ,C- ,B+ ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,C+ ,B+ ,A+ ,C+ ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma+ ,sigma+ ,sigma+ ,C+ ,A+ ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
0F(B+ ,B+ ,C+ ,B+ ,C+ ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,A+ ,A+ ,C+ ,C+ ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(A- ,C- ,C- ,A- ,C+ ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma- ,sigma- ,sigma- ,C+ ,A+ ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
0F(B- ,A- ,A- ,B- ,C+ ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(C- ,B- ,B- ,C- ,C+ ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,A- ,A- ,A+ ,A- ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma- ,sigma- ,sigma+ ,A- ,A+ ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
0F(B+ ,B- ,B- ,B+ ,A- ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,C- ,C- ,C+ ,A- ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(A- ,A+ ,A+ ,A- ,A- ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma+ ,sigma+ ,sigma- ,A- ,A+ ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
0F(B- ,C+ ,B+ ,B- ,A- ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(C- ,B+ ,C+ ,C- ,A- ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,sigma- ,sigma- ,A+ ,sigma- ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,A- ,A- ,sigma+ ,sigma- ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,B- ,B- ,sigma+ ,sigma- ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,C- ,C- ,sigma+ ,sigma- ,A+ ,1 ,1 ,1 ,1)  =   -1 
0F(B+ ,sigma- ,sigma- ,B+ ,sigma- ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,sigma- ,sigma- ,C+ ,sigma- ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(A- ,sigma+ ,sigma+ ,A- ,sigma- ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,A+ ,A+ ,sigma- ,sigma- ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,C+ ,B+ ,sigma- ,sigma- ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,B+ ,C+ ,sigma- ,sigma- ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(B- ,sigma+ ,sigma+ ,B- ,sigma- ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(C- ,sigma+ ,sigma+ ,C- ,sigma- ,A+ ,1 ,1 ,1 ,1)  =   -1 
0F(A+ ,B- ,B- ,A+ ,B- ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma- ,sigma- ,sigma+ ,B- ,A+ ,1 ,1 ,1 ,1)  =   -3^(1/2)/3 
0F(B+ ,C- ,C- ,B+ ,B- ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,A- ,A- ,C+ ,B- ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(A- ,B+ ,C+ ,A- ,B- ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma+ ,sigma+ ,sigma- ,B- ,A+ ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
0F(B- ,A+ ,A+ ,B- ,B- ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(C- ,C+ ,B+ ,C- ,B- ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,C- ,C- ,A+ ,C- ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma- ,sigma- ,sigma+ ,C- ,A+ ,1 ,1 ,1 ,1)  =   -3^(1/2)/3 
0F(B+ ,A- ,A- ,B+ ,C- ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,B- ,B- ,C+ ,C- ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(A- ,C+ ,B+ ,A- ,C- ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma+ ,sigma+ ,sigma- ,C- ,A+ ,1 ,1 ,1 ,1)  =   -3^(1/2)/3 
0F(B- ,B+ ,C+ ,B- ,C- ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(C- ,A+ ,A+ ,C- ,C- ,A+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma+ ,A+ ,A+ ,A+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,A+ ,sigma+ ,sigma+ ,A+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,B+ ,sigma+ ,sigma+ ,A+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,C+ ,sigma+ ,sigma+ ,A+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma+ ,B+ ,B+ ,A+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma+ ,C+ ,C+ ,A+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma- ,A- ,A- ,A+ ,sigma+ ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 + 1/2 
0F(A- ,A- ,sigma- ,sigma- ,A+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(B- ,B- ,sigma- ,sigma- ,A+ ,sigma+ ,1 ,1 ,1 ,1)  =   -1 
0F(C- ,C- ,sigma- ,sigma- ,A+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma- ,B- ,B- ,A+ ,sigma+ ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 + 1/2 
0F(sigma- ,sigma- ,C- ,C- ,A+ ,sigma+ ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 + 1/2 
0F(sigma+ ,A+ ,sigma+ ,A+ ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,B+ ,sigma+ ,A+ ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,C+ ,sigma+ ,A+ ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,sigma+ ,A+ ,sigma+ ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,sigma+ ,A+ ,sigma+ ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,sigma+ ,A+ ,sigma+ ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,sigma+ ,B+ ,sigma+ ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,sigma+ ,B+ ,sigma+ ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(C+ ,sigma+ ,B+ ,sigma+ ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(A+ ,sigma+ ,C+ ,sigma+ ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,sigma+ ,C+ ,sigma+ ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(C+ ,sigma+ ,C+ ,sigma+ ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(sigma+ ,A+ ,sigma+ ,B+ ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,B+ ,sigma+ ,B+ ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(sigma+ ,C+ ,sigma+ ,B+ ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(sigma+ ,A+ ,sigma+ ,C+ ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,B+ ,sigma+ ,C+ ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(sigma+ ,C+ ,sigma+ ,C+ ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(sigma- ,A- ,sigma- ,A- ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 + 1/2 
0F(sigma- ,B- ,sigma- ,A- ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(sigma- ,C- ,sigma- ,A- ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(A- ,sigma- ,A- ,sigma- ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(B- ,sigma- ,A- ,sigma- ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   -1 
0F(C- ,sigma- ,A- ,sigma- ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(A- ,sigma- ,B- ,sigma- ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(B- ,sigma- ,B- ,sigma- ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   1/2 - (3^(1/2)*1i)/2 
0F(C- ,sigma- ,B- ,sigma- ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(A- ,sigma- ,C- ,sigma- ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   -1 
0F(B- ,sigma- ,C- ,sigma- ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(C- ,sigma- ,C- ,sigma- ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   1/2 - (3^(1/2)*1i)/2 
0F(sigma- ,A- ,sigma- ,B- ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 + 1/2 
0F(sigma- ,B- ,sigma- ,B- ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(sigma- ,C- ,sigma- ,B- ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,A- ,sigma- ,C- ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 + 1/2 
0F(sigma- ,B- ,sigma- ,C- ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,C- ,sigma- ,C- ,sigma+ ,sigma+ ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(sigma+ ,sigma+ ,C+ ,A+ ,B+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,A+ ,sigma+ ,sigma+ ,B+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,B+ ,sigma+ ,sigma+ ,B+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,C+ ,sigma+ ,sigma+ ,B+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma+ ,A+ ,B+ ,B+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma+ ,B+ ,C+ ,B+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma- ,B- ,A- ,B+ ,sigma+ ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(C- ,A- ,sigma- ,sigma- ,B+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(A- ,B- ,sigma- ,sigma- ,B+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(B- ,C- ,sigma- ,sigma- ,B+ ,sigma+ ,1 ,1 ,1 ,1)  =   -1 
0F(sigma- ,sigma- ,C- ,B- ,B+ ,sigma+ ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 + 1/2 
0F(sigma- ,sigma- ,A- ,C- ,B+ ,sigma+ ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(sigma+ ,sigma+ ,B+ ,A+ ,C+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,A+ ,sigma+ ,sigma+ ,C+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,B+ ,sigma+ ,sigma+ ,C+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,C+ ,sigma+ ,sigma+ ,C+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma+ ,C+ ,B+ ,C+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma+ ,A+ ,C+ ,C+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma- ,C- ,A- ,C+ ,sigma+ ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(B- ,A- ,sigma- ,sigma- ,C+ ,sigma+ ,1 ,1 ,1 ,1)  =   -1 
0F(C- ,B- ,sigma- ,sigma- ,C+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(A- ,C- ,sigma- ,sigma- ,C+ ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma- ,A- ,B- ,C+ ,sigma+ ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(sigma- ,sigma- ,B- ,C- ,C+ ,sigma+ ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 + 1/2 
0F(sigma+ ,sigma- ,A- ,A+ ,A- ,sigma+ ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 + 1/2 
0F(A+ ,A- ,sigma- ,sigma+ ,A- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,B- ,sigma- ,sigma+ ,A- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,C- ,sigma- ,sigma+ ,A- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma- ,B- ,B+ ,A- ,sigma+ ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(sigma+ ,sigma- ,C- ,C+ ,A- ,sigma+ ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(sigma- ,sigma+ ,A+ ,A- ,A- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(A- ,A+ ,sigma+ ,sigma- ,A- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(C- ,B+ ,sigma+ ,sigma- ,A- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(B- ,C+ ,sigma+ ,sigma- ,A- ,sigma+ ,1 ,1 ,1 ,1)  =   -1 
0F(sigma- ,sigma+ ,B+ ,B- ,A- ,sigma+ ,1 ,1 ,1 ,1)  =   -1 
0F(sigma- ,sigma+ ,C+ ,C- ,A- ,sigma+ ,1 ,1 ,1 ,1)  =   -1 
0F(sigma+ ,A- ,sigma- ,A+ ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 + 1/2 
0F(sigma+ ,B- ,sigma- ,A+ ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(sigma+ ,C- ,sigma- ,A+ ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 + 1/2 
0F(A+ ,sigma- ,A- ,sigma+ ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,sigma- ,A- ,sigma+ ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,sigma- ,A- ,sigma+ ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,sigma- ,B- ,sigma+ ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,sigma- ,B- ,sigma+ ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(C+ ,sigma- ,B- ,sigma+ ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(A+ ,sigma- ,C- ,sigma+ ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,sigma- ,C- ,sigma+ ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(C+ ,sigma- ,C- ,sigma+ ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(sigma+ ,A- ,sigma- ,B+ ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 + 1/2 
0F(sigma+ ,B- ,sigma- ,B+ ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(sigma+ ,C- ,sigma- ,B+ ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   -1 
0F(sigma+ ,A- ,sigma- ,C+ ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 + 1/2 
0F(sigma+ ,B- ,sigma- ,C+ ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,C- ,sigma- ,C+ ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   1/2 - (3^(1/2)*1i)/2 
0F(sigma- ,A+ ,sigma+ ,A- ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,B+ ,sigma+ ,A- ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,C+ ,sigma+ ,A- ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(A- ,sigma+ ,A+ ,sigma- ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(B- ,sigma+ ,A+ ,sigma- ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(C- ,sigma+ ,A+ ,sigma- ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(A- ,sigma+ ,B+ ,sigma- ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(B- ,sigma+ ,B+ ,sigma- ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(C- ,sigma+ ,B+ ,sigma- ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(A- ,sigma+ ,C+ ,sigma- ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(B- ,sigma+ ,C+ ,sigma- ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(C- ,sigma+ ,C+ ,sigma- ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(sigma- ,A+ ,sigma+ ,B- ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,B+ ,sigma+ ,B- ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(sigma- ,C+ ,sigma+ ,B- ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(sigma- ,A+ ,sigma+ ,C- ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,B+ ,sigma+ ,C- ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(sigma- ,C+ ,sigma+ ,C- ,sigma- ,sigma+ ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(sigma+ ,sigma- ,B- ,A+ ,B- ,sigma+ ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 + 1/2 
0F(C+ ,A- ,sigma- ,sigma+ ,B- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,B- ,sigma- ,sigma+ ,B- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,C- ,sigma- ,sigma+ ,B- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma- ,C- ,B+ ,B- ,sigma+ ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 + 1/2 
0F(sigma+ ,sigma- ,A- ,C+ ,B- ,sigma+ ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(sigma- ,sigma+ ,C+ ,A- ,B- ,sigma+ ,1 ,1 ,1 ,1)  =   -1 
0F(B- ,A+ ,sigma+ ,sigma- ,B- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(A- ,B+ ,sigma+ ,sigma- ,B- ,sigma+ ,1 ,1 ,1 ,1)  =   -1 
0F(C- ,C+ ,sigma+ ,sigma- ,B- ,sigma+ ,1 ,1 ,1 ,1)  =   -1 
0F(sigma- ,sigma+ ,A+ ,B- ,B- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma+ ,B+ ,C- ,B- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma- ,C- ,A+ ,C- ,sigma+ ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 + 1/2 
0F(B+ ,A- ,sigma- ,sigma+ ,C- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,B- ,sigma- ,sigma+ ,C- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,C- ,sigma- ,sigma+ ,C- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma- ,A- ,B+ ,C- ,sigma+ ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(sigma+ ,sigma- ,B- ,C+ ,C- ,sigma+ ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 + 1/2 
0F(sigma- ,sigma+ ,B+ ,A- ,C- ,sigma+ ,1 ,1 ,1 ,1)  =   -1 
0F(C- ,A+ ,sigma+ ,sigma- ,C- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(B- ,B+ ,sigma+ ,sigma- ,C- ,sigma+ ,1 ,1 ,1 ,1)  =   -1 
0F(A- ,C+ ,sigma+ ,sigma- ,C- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma+ ,C+ ,B- ,C- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma+ ,A+ ,C- ,C- ,sigma+ ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,B+ ,A+ ,A+ ,A+ ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma+ ,sigma+ ,sigma+ ,A+ ,B+ ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
0F(A+ ,A+ ,B+ ,B+ ,A+ ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,C+ ,C+ ,C+ ,A+ ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(C- ,C- ,A- ,A- ,A+ ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma- ,sigma- ,sigma- ,A+ ,B+ ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
0F(A- ,A- ,B- ,B- ,A+ ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(B- ,B- ,C- ,C- ,A+ ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,sigma+ ,sigma+ ,A+ ,sigma+ ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,B+ ,A+ ,sigma+ ,sigma+ ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,A+ ,B+ ,sigma+ ,sigma+ ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,C+ ,C+ ,sigma+ ,sigma+ ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,sigma+ ,sigma+ ,B+ ,sigma+ ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,sigma+ ,sigma+ ,C+ ,sigma+ ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(C- ,sigma- ,sigma- ,A- ,sigma+ ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,C- ,A- ,sigma- ,sigma+ ,B+ ,1 ,1 ,1 ,1)  =   -1 
0F(sigma- ,A- ,B- ,sigma- ,sigma+ ,B+ ,1 ,1 ,1 ,1)  =   -1 
0F(sigma- ,B- ,C- ,sigma- ,sigma+ ,B+ ,1 ,1 ,1 ,1)  =   -1 
0F(A- ,sigma- ,sigma- ,B- ,sigma+ ,B+ ,1 ,1 ,1 ,1)  =   -1 
0F(B- ,sigma- ,sigma- ,C- ,sigma+ ,B+ ,1 ,1 ,1 ,1)  =   -1 
0F(C+ ,C+ ,C+ ,A+ ,B+ ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma+ ,sigma+ ,sigma+ ,B+ ,B+ ,1 ,1 ,1 ,1)  =   - 3^(1/2)/6 - 1i/2 
0F(A+ ,B+ ,A+ ,B+ ,B+ ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,A+ ,B+ ,C+ ,B+ ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(C- ,A- ,B- ,A- ,B+ ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma- ,sigma- ,sigma- ,B+ ,B+ ,1 ,1 ,1 ,1)  =   1i/2 - 3^(1/2)/6 
0F(A- ,B- ,C- ,B- ,B+ ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(B- ,C- ,A- ,C- ,B+ ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,A+ ,B+ ,A+ ,C+ ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma+ ,sigma+ ,sigma+ ,C+ ,B+ ,1 ,1 ,1 ,1)  =   1i/2 - 3^(1/2)/6 
0F(A+ ,C+ ,C+ ,B+ ,C+ ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,B+ ,A+ ,C+ ,C+ ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(C- ,B- ,C- ,A- ,C+ ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma- ,sigma- ,sigma- ,C+ ,B+ ,1 ,1 ,1 ,1)  =   - 3^(1/2)/6 - 1i/2 
0F(A- ,C- ,A- ,B- ,C+ ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(B- ,A- ,B- ,C- ,C+ ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,C- ,A- ,A+ ,A- ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma- ,sigma- ,sigma+ ,A- ,B+ ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
0F(A+ ,A- ,B- ,B+ ,A- ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,B- ,C- ,C+ ,A- ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(C- ,B+ ,A+ ,A- ,A- ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma+ ,sigma+ ,sigma- ,A- ,B+ ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
0F(A- ,A+ ,B+ ,B- ,A- ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(B- ,C+ ,C+ ,C- ,A- ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,sigma- ,sigma- ,A+ ,sigma- ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,C- ,A- ,sigma+ ,sigma- ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,A- ,B- ,sigma+ ,sigma- ,B+ ,1 ,1 ,1 ,1)  =   -1 
0F(sigma+ ,B- ,C- ,sigma+ ,sigma- ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,sigma- ,sigma- ,B+ ,sigma- ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,sigma- ,sigma- ,C+ ,sigma- ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(C- ,sigma+ ,sigma+ ,A- ,sigma- ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,B+ ,A+ ,sigma- ,sigma- ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,A+ ,B+ ,sigma- ,sigma- ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,C+ ,C+ ,sigma- ,sigma- ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(A- ,sigma+ ,sigma+ ,B- ,sigma- ,B+ ,1 ,1 ,1 ,1)  =   -1 
0F(B- ,sigma+ ,sigma+ ,C- ,sigma- ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,A- ,B- ,A+ ,B- ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma- ,sigma- ,sigma+ ,B- ,B+ ,1 ,1 ,1 ,1)  =   3^(1/2)/6 - 1i/2 
0F(A+ ,B- ,C- ,B+ ,B- ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,C- ,A- ,C+ ,B- ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(C- ,C+ ,C+ ,A- ,B- ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma+ ,sigma+ ,sigma- ,B- ,B+ ,1 ,1 ,1 ,1)  =   - 3^(1/2)/6 - 1i/2 
0F(A- ,B+ ,A+ ,B- ,B- ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(B- ,A+ ,B+ ,C- ,B- ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,B- ,C- ,A+ ,C- ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma- ,sigma- ,sigma+ ,C- ,B+ ,1 ,1 ,1 ,1)  =   3^(1/2)/6 + 1i/2 
0F(A+ ,C- ,A- ,B+ ,C- ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,A- ,B- ,C+ ,C- ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(C- ,A+ ,B+ ,A- ,C- ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma+ ,sigma+ ,sigma- ,C- ,B+ ,1 ,1 ,1 ,1)  =   3^(1/2)/6 - 1i/2 
0F(A- ,C+ ,C+ ,B- ,C- ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(B- ,B+ ,A+ ,C- ,C- ,B+ ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,C+ ,A+ ,A+ ,A+ ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma+ ,sigma+ ,sigma+ ,A+ ,C+ ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
0F(C+ ,B+ ,B+ ,B+ ,A+ ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,A+ ,C+ ,C+ ,A+ ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(B- ,B- ,A- ,A- ,A+ ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma- ,sigma- ,sigma- ,A+ ,C+ ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
0F(C- ,C- ,B- ,B- ,A+ ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(A- ,A- ,C- ,C- ,A+ ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,sigma+ ,sigma+ ,A+ ,sigma+ ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,C+ ,A+ ,sigma+ ,sigma+ ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,B+ ,B+ ,sigma+ ,sigma+ ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,A+ ,C+ ,sigma+ ,sigma+ ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,sigma+ ,sigma+ ,B+ ,sigma+ ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,sigma+ ,sigma+ ,C+ ,sigma+ ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(B- ,sigma- ,sigma- ,A- ,sigma+ ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,B- ,A- ,sigma- ,sigma+ ,C+ ,1 ,1 ,1 ,1)  =   -1 
0F(sigma- ,C- ,B- ,sigma- ,sigma+ ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,A- ,C- ,sigma- ,sigma+ ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(C- ,sigma- ,sigma- ,B- ,sigma+ ,C+ ,1 ,1 ,1 ,1)  =   -1 
0F(A- ,sigma- ,sigma- ,C- ,sigma+ ,C+ ,1 ,1 ,1 ,1)  =   -1 
0F(B+ ,A+ ,C+ ,A+ ,B+ ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma+ ,sigma+ ,sigma+ ,B+ ,C+ ,1 ,1 ,1 ,1)  =   1i/2 - 3^(1/2)/6 
0F(C+ ,C+ ,A+ ,B+ ,B+ ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,B+ ,B+ ,C+ ,B+ ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(B- ,C- ,B- ,A- ,B+ ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma- ,sigma- ,sigma- ,B+ ,C+ ,1 ,1 ,1 ,1)  =   - 3^(1/2)/6 - 1i/2 
0F(C- ,A- ,C- ,B- ,B+ ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(A- ,B- ,A- ,C- ,B+ ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,B+ ,B+ ,A+ ,C+ ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma+ ,sigma+ ,sigma+ ,C+ ,C+ ,1 ,1 ,1 ,1)  =   - 3^(1/2)/6 - 1i/2 
0F(C+ ,A+ ,C+ ,B+ ,C+ ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,C+ ,A+ ,C+ ,C+ ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(B- ,A- ,C- ,A- ,C+ ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma- ,sigma- ,sigma- ,C+ ,C+ ,1 ,1 ,1 ,1)  =   1i/2 - 3^(1/2)/6 
0F(C- ,B- ,A- ,B- ,C+ ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(A- ,C- ,B- ,C- ,C+ ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,B- ,A- ,A+ ,A- ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma- ,sigma- ,sigma+ ,A- ,C+ ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
0F(C+ ,C- ,B- ,B+ ,A- ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,A- ,C- ,C+ ,A- ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(B- ,C+ ,A+ ,A- ,A- ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma+ ,sigma+ ,sigma- ,A- ,C+ ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
0F(C- ,B+ ,B+ ,B- ,A- ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(A- ,A+ ,C+ ,C- ,A- ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,sigma- ,sigma- ,A+ ,sigma- ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,B- ,A- ,sigma+ ,sigma- ,C+ ,1 ,1 ,1 ,1)  =   -1 
0F(sigma+ ,C- ,B- ,sigma+ ,sigma- ,C+ ,1 ,1 ,1 ,1)  =   -1 
0F(sigma+ ,A- ,C- ,sigma+ ,sigma- ,C+ ,1 ,1 ,1 ,1)  =   -1 
0F(C+ ,sigma- ,sigma- ,B+ ,sigma- ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,sigma- ,sigma- ,C+ ,sigma- ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(B- ,sigma+ ,sigma+ ,A- ,sigma- ,C+ ,1 ,1 ,1 ,1)  =   -1 
0F(sigma- ,C+ ,A+ ,sigma- ,sigma- ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,B+ ,B+ ,sigma- ,sigma- ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,A+ ,C+ ,sigma- ,sigma- ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(C- ,sigma+ ,sigma+ ,B- ,sigma- ,C+ ,1 ,1 ,1 ,1)  =   -1 
0F(A- ,sigma+ ,sigma+ ,C- ,sigma- ,C+ ,1 ,1 ,1 ,1)  =   -1 
0F(B+ ,C- ,B- ,A+ ,B- ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma- ,sigma- ,sigma+ ,B- ,C+ ,1 ,1 ,1 ,1)  =   3^(1/2)/6 + 1i/2 
0F(C+ ,A- ,C- ,B+ ,B- ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,B- ,A- ,C+ ,B- ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(B- ,A+ ,C+ ,A- ,B- ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma+ ,sigma+ ,sigma- ,B- ,C+ ,1 ,1 ,1 ,1)  =   1i/2 - 3^(1/2)/6 
0F(C- ,C+ ,A+ ,B- ,B- ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(A- ,B+ ,B+ ,C- ,B- ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,A- ,C- ,A+ ,C- ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma- ,sigma- ,sigma+ ,C- ,C+ ,1 ,1 ,1 ,1)  =   3^(1/2)/6 - 1i/2 
0F(C+ ,B- ,A- ,B+ ,C- ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,C- ,B- ,C+ ,C- ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(B- ,B+ ,B+ ,A- ,C- ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma+ ,sigma+ ,sigma- ,C- ,C+ ,1 ,1 ,1 ,1)  =   3^(1/2)/6 + 1i/2 
0F(C- ,A+ ,C+ ,B- ,C- ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(A- ,C+ ,A+ ,C- ,C- ,C+ ,1 ,1 ,1 ,1)  =   1 
0F(A- ,A- ,A+ ,A+ ,A+ ,A- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma- ,sigma+ ,sigma+ ,A+ ,A- ,1 ,1 ,1 ,1)  =   3^(1/2)/6 + 1i/2 
0F(C- ,C- ,B+ ,B+ ,A+ ,A- ,1 ,1 ,1 ,1)  =   1 
0F(B- ,B- ,C+ ,C+ ,A+ ,A- ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,A+ ,A- ,A- ,A+ ,A- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma+ ,sigma- ,sigma- ,A+ ,A- ,1 ,1 ,1 ,1)  =   3^(1/2)/6 - 1i/2 
0F(C+ ,B+ ,B- ,B- ,A+ ,A- ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,C+ ,C- ,C- ,A+ ,A- ,1 ,1 ,1 ,1)  =   1 
0F(A- ,sigma- ,sigma+ ,A+ ,sigma+ ,A- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,A- ,A+ ,sigma+ ,sigma+ ,A- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,C- ,B+ ,sigma+ ,sigma+ ,A- ,1 ,1 ,1 ,1)  =   -1 
0F(sigma- ,B- ,C+ ,sigma+ ,sigma+ ,A- ,1 ,1 ,1 ,1)  =   -1 
0F(C- ,sigma- ,sigma+ ,B+ ,sigma+ ,A- ,1 ,1 ,1 ,1)  =   1 
0F(B- ,sigma- ,sigma+ ,C+ ,sigma+ ,A- ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,sigma+ ,sigma- ,A- ,sigma+ ,A- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,A+ ,A- ,sigma- ,sigma+ ,A- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,B+ ,B- ,sigma- ,sigma+ ,A- ,1 ,1 ,1 ,1)  =   -1 
0F(sigma+ ,C+ ,C- ,sigma- ,sigma+ ,A- ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,sigma+ ,sigma- ,B- ,sigma+ ,A- ,1 ,1 ,1 ,1)  =   -1 
0F(B+ ,sigma+ ,sigma- ,C- ,sigma+ ,A- ,1 ,1 ,1 ,1)  =   -1 
0F(A- ,B- ,C+ ,A+ ,B+ ,A- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma- ,sigma+ ,sigma+ ,B+ ,A- ,1 ,1 ,1 ,1)  =   3^(1/2)/6 + 1i/2 
0F(C- ,A- ,A+ ,B+ ,B+ ,A- ,1 ,1 ,1 ,1)  =   1 
0F(B- ,C- ,B+ ,C+ ,B+ ,A- ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,B+ ,B- ,A- ,B+ ,A- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma+ ,sigma- ,sigma- ,B+ ,A- ,1 ,1 ,1 ,1)  =   3^(1/2)/6 - 1i/2 
0F(C+ ,C+ ,C- ,B- ,B+ ,A- ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,A+ ,A- ,C- ,B+ ,A- ,1 ,1 ,1 ,1)  =   1 
0F(A- ,C- ,B+ ,A+ ,C+ ,A- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma- ,sigma+ ,sigma+ ,C+ ,A- ,1 ,1 ,1 ,1)  =   3^(1/2)/6 + 1i/2 
0F(C- ,B- ,C+ ,B+ ,C+ ,A- ,1 ,1 ,1 ,1)  =   1 
0F(B- ,A- ,A+ ,C+ ,C+ ,A- ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,C+ ,C- ,A- ,C+ ,A- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma+ ,sigma- ,sigma- ,C+ ,A- ,1 ,1 ,1 ,1)  =   3^(1/2)/6 - 1i/2 
0F(C+ ,A+ ,A- ,B- ,C+ ,A- ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,B+ ,B- ,C- ,C+ ,A- ,1 ,1 ,1 ,1)  =   1 
0F(A- ,A+ ,A- ,A+ ,A- ,A- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma+ ,sigma- ,sigma+ ,A- ,A- ,1 ,1 ,1 ,1)  =   3^(1/2)/6 - 1i/2 
0F(C- ,B+ ,B- ,B+ ,A- ,A- ,1 ,1 ,1 ,1)  =   1 
0F(B- ,C+ ,C- ,C+ ,A- ,A- ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,A- ,A+ ,A- ,A- ,A- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma- ,sigma+ ,sigma- ,A- ,A- ,1 ,1 ,1 ,1)  =   3^(1/2)/6 + 1i/2 
0F(C+ ,C- ,B+ ,B- ,A- ,A- ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,B- ,C+ ,C- ,A- ,A- ,1 ,1 ,1 ,1)  =   1 
0F(A- ,sigma+ ,sigma- ,A+ ,sigma- ,A- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,A+ ,A- ,sigma+ ,sigma- ,A- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,B+ ,B- ,sigma+ ,sigma- ,A- ,1 ,1 ,1 ,1)  =   -1 
0F(sigma- ,C+ ,C- ,sigma+ ,sigma- ,A- ,1 ,1 ,1 ,1)  =   -1 
0F(C- ,sigma+ ,sigma- ,B+ ,sigma- ,A- ,1 ,1 ,1 ,1)  =   1 
0F(B- ,sigma+ ,sigma- ,C+ ,sigma- ,A- ,1 ,1 ,1 ,1)  =   -1 
0F(A+ ,sigma- ,sigma+ ,A- ,sigma- ,A- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,A- ,A+ ,sigma- ,sigma- ,A- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,C- ,B+ ,sigma- ,sigma- ,A- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,B- ,C+ ,sigma- ,sigma- ,A- ,1 ,1 ,1 ,1)  =   -1 
0F(C+ ,sigma- ,sigma+ ,B- ,sigma- ,A- ,1 ,1 ,1 ,1)  =   -1 
0F(B+ ,sigma- ,sigma+ ,C- ,sigma- ,A- ,1 ,1 ,1 ,1)  =   -1 
0F(A- ,B+ ,B- ,A+ ,B- ,A- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma+ ,sigma- ,sigma+ ,B- ,A- ,1 ,1 ,1 ,1)  =   1i/2 - 3^(1/2)/6 
0F(C- ,C+ ,C- ,B+ ,B- ,A- ,1 ,1 ,1 ,1)  =   1 
0F(B- ,A+ ,A- ,C+ ,B- ,A- ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,B- ,C+ ,A- ,B- ,A- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma- ,sigma+ ,sigma- ,B- ,A- ,1 ,1 ,1 ,1)  =   3^(1/2)/6 + 1i/2 
0F(C+ ,A- ,A+ ,B- ,B- ,A- ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,C- ,B+ ,C- ,B- ,A- ,1 ,1 ,1 ,1)  =   1 
0F(A- ,C+ ,C- ,A+ ,C- ,A- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma+ ,sigma- ,sigma+ ,C- ,A- ,1 ,1 ,1 ,1)  =   1i/2 - 3^(1/2)/6 
0F(C- ,A+ ,A- ,B+ ,C- ,A- ,1 ,1 ,1 ,1)  =   1 
0F(B- ,B+ ,B- ,C+ ,C- ,A- ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,C- ,B+ ,A- ,C- ,A- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma- ,sigma+ ,sigma- ,C- ,A- ,1 ,1 ,1 ,1)  =   - 3^(1/2)/6 - 1i/2 
0F(C+ ,B- ,C+ ,B- ,C- ,A- ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,A- ,A+ ,C- ,C- ,A- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma- ,A+ ,A+ ,A+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(A- ,A- ,sigma+ ,sigma+ ,A+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(B- ,B- ,sigma+ ,sigma+ ,A+ ,sigma- ,1 ,1 ,1 ,1)  =   -1 
0F(C- ,C- ,sigma+ ,sigma+ ,A+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma- ,B+ ,B+ ,A+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma- ,C+ ,C+ ,A+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma+ ,A- ,A- ,A+ ,sigma- ,1 ,1 ,1 ,1)  =   1/2 - (3^(1/2)*1i)/2 
0F(A+ ,A+ ,sigma- ,sigma- ,A+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,B+ ,sigma- ,sigma- ,A+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,C+ ,sigma- ,sigma- ,A+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma+ ,B- ,B- ,A+ ,sigma- ,1 ,1 ,1 ,1)  =   1/2 - (3^(1/2)*1i)/2 
0F(sigma+ ,sigma+ ,C- ,C- ,A+ ,sigma- ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(sigma- ,A- ,sigma+ ,A+ ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   1/2 - (3^(1/2)*1i)/2 
0F(sigma- ,B- ,sigma+ ,A+ ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   1/2 - (3^(1/2)*1i)/2 
0F(sigma- ,C- ,sigma+ ,A+ ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(A- ,sigma- ,A+ ,sigma+ ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(B- ,sigma- ,A+ ,sigma+ ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(C- ,sigma- ,A+ ,sigma+ ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(A- ,sigma- ,B+ ,sigma+ ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(B- ,sigma- ,B+ ,sigma+ ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(C- ,sigma- ,B+ ,sigma+ ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(A- ,sigma- ,C+ ,sigma+ ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(B- ,sigma- ,C+ ,sigma+ ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(C- ,sigma- ,C+ ,sigma+ ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(sigma- ,A- ,sigma+ ,B+ ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   1/2 - (3^(1/2)*1i)/2 
0F(sigma- ,B- ,sigma+ ,B+ ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 + 1/2 
0F(sigma- ,C- ,sigma+ ,B+ ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,A- ,sigma+ ,C+ ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   1/2 - (3^(1/2)*1i)/2 
0F(sigma- ,B- ,sigma+ ,C+ ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   -1 
0F(sigma- ,C- ,sigma+ ,C+ ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(sigma+ ,A+ ,sigma- ,A- ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,B+ ,sigma- ,A- ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,C+ ,sigma- ,A- ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,sigma+ ,A- ,sigma- ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,sigma+ ,A- ,sigma- ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,sigma+ ,A- ,sigma- ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,sigma+ ,B- ,sigma- ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,sigma+ ,B- ,sigma- ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(C+ ,sigma+ ,B- ,sigma- ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(A+ ,sigma+ ,C- ,sigma- ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,sigma+ ,C- ,sigma- ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(C+ ,sigma+ ,C- ,sigma- ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(sigma+ ,A+ ,sigma- ,B- ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,B+ ,sigma- ,B- ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(sigma+ ,C+ ,sigma- ,B- ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(sigma+ ,A+ ,sigma- ,C- ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,B+ ,sigma- ,C- ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(sigma+ ,C+ ,sigma- ,C- ,sigma+ ,sigma- ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(sigma- ,sigma- ,C+ ,A+ ,B+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(C- ,A- ,sigma+ ,sigma+ ,B+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(A- ,B- ,sigma+ ,sigma+ ,B+ ,sigma- ,1 ,1 ,1 ,1)  =   -1 
0F(B- ,C- ,sigma+ ,sigma+ ,B+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma- ,A+ ,B+ ,B+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma- ,B+ ,C+ ,B+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma+ ,B- ,A- ,B+ ,sigma- ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(B+ ,A+ ,sigma- ,sigma- ,B+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,B+ ,sigma- ,sigma- ,B+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,C+ ,sigma- ,sigma- ,B+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma+ ,C- ,B- ,B+ ,sigma- ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(sigma+ ,sigma+ ,A- ,C- ,B+ ,sigma- ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(sigma- ,sigma- ,B+ ,A+ ,C+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(B- ,A- ,sigma+ ,sigma+ ,C+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(C- ,B- ,sigma+ ,sigma+ ,C+ ,sigma- ,1 ,1 ,1 ,1)  =   -1 
0F(A- ,C- ,sigma+ ,sigma+ ,C+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma- ,C+ ,B+ ,C+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma- ,A+ ,C+ ,C+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma+ ,C- ,A- ,C+ ,sigma- ,1 ,1 ,1 ,1)  =   1/2 - (3^(1/2)*1i)/2 
0F(C+ ,A+ ,sigma- ,sigma- ,C+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,B+ ,sigma- ,sigma- ,C+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,C+ ,sigma- ,sigma- ,C+ ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma+ ,A- ,B- ,C+ ,sigma- ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(sigma+ ,sigma+ ,B- ,C- ,C+ ,sigma- ,1 ,1 ,1 ,1)  =   1/2 - (3^(1/2)*1i)/2 
0F(sigma- ,sigma+ ,A- ,A+ ,A- ,sigma- ,1 ,1 ,1 ,1)  =   1/2 - (3^(1/2)*1i)/2 
0F(A- ,A+ ,sigma- ,sigma+ ,A- ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(C- ,B+ ,sigma- ,sigma+ ,A- ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(B- ,C+ ,sigma- ,sigma+ ,A- ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma+ ,B- ,B+ ,A- ,sigma- ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(sigma- ,sigma+ ,C- ,C+ ,A- ,sigma- ,1 ,1 ,1 ,1)  =   1/2 - (3^(1/2)*1i)/2 
0F(sigma+ ,sigma- ,A+ ,A- ,A- ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,A- ,sigma+ ,sigma- ,A- ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,B- ,sigma+ ,sigma- ,A- ,sigma- ,1 ,1 ,1 ,1)  =   -1 
0F(C+ ,C- ,sigma+ ,sigma- ,A- ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma- ,B+ ,B- ,A- ,sigma- ,1 ,1 ,1 ,1)  =   -1 
0F(sigma+ ,sigma- ,C+ ,C- ,A- ,sigma- ,1 ,1 ,1 ,1)  =   -1 
0F(sigma- ,A+ ,sigma- ,A+ ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,B+ ,sigma- ,A+ ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,C+ ,sigma- ,A+ ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(A- ,sigma+ ,A- ,sigma+ ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(B- ,sigma+ ,A- ,sigma+ ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   -1 
0F(C- ,sigma+ ,A- ,sigma+ ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(A- ,sigma+ ,B- ,sigma+ ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(B- ,sigma+ ,B- ,sigma+ ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 + 1/2 
0F(C- ,sigma+ ,B- ,sigma+ ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(A- ,sigma+ ,C- ,sigma+ ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   -1 
0F(B- ,sigma+ ,C- ,sigma+ ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(C- ,sigma+ ,C- ,sigma+ ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 + 1/2 
0F(sigma- ,A+ ,sigma- ,B+ ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,B+ ,sigma- ,B+ ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(sigma- ,C+ ,sigma- ,B+ ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(sigma- ,A+ ,sigma- ,C+ ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,B+ ,sigma- ,C+ ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(sigma- ,C+ ,sigma- ,C+ ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(sigma+ ,A- ,sigma+ ,A- ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   1/2 - (3^(1/2)*1i)/2 
0F(sigma+ ,B- ,sigma+ ,A- ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   1/2 - (3^(1/2)*1i)/2 
0F(sigma+ ,C- ,sigma+ ,A- ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   1/2 - (3^(1/2)*1i)/2 
0F(A+ ,sigma- ,A+ ,sigma- ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,sigma- ,A+ ,sigma- ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,sigma- ,A+ ,sigma- ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,sigma- ,B+ ,sigma- ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,sigma- ,B+ ,sigma- ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(C+ ,sigma- ,B+ ,sigma- ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(A+ ,sigma- ,C+ ,sigma- ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,sigma- ,C+ ,sigma- ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(C+ ,sigma- ,C+ ,sigma- ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
0F(sigma+ ,A- ,sigma+ ,B- ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   1/2 - (3^(1/2)*1i)/2 
0F(sigma+ ,B- ,sigma+ ,B- ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 + 1/2 
0F(sigma+ ,C- ,sigma+ ,B- ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   -1 
0F(sigma+ ,A- ,sigma+ ,C- ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   1/2 - (3^(1/2)*1i)/2 
0F(sigma+ ,B- ,sigma+ ,C- ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   -1 
0F(sigma+ ,C- ,sigma+ ,C- ,sigma- ,sigma- ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 + 1/2 
0F(sigma- ,sigma+ ,B- ,A+ ,B- ,sigma- ,1 ,1 ,1 ,1)  =   1/2 - (3^(1/2)*1i)/2 
0F(B- ,A+ ,sigma- ,sigma+ ,B- ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(A- ,B+ ,sigma- ,sigma+ ,B- ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(C- ,C+ ,sigma- ,sigma+ ,B- ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma+ ,C- ,B+ ,B- ,sigma- ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(sigma- ,sigma+ ,A- ,C+ ,B- ,sigma- ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(sigma+ ,sigma- ,C+ ,A- ,B- ,sigma- ,1 ,1 ,1 ,1)  =   -1 
0F(C+ ,A- ,sigma+ ,sigma- ,B- ,sigma- ,1 ,1 ,1 ,1)  =   -1 
0F(A+ ,B- ,sigma+ ,sigma- ,B- ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,C- ,sigma+ ,sigma- ,B- ,sigma- ,1 ,1 ,1 ,1)  =   -1 
0F(sigma+ ,sigma- ,A+ ,B- ,B- ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma- ,B+ ,C- ,B- ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma+ ,C- ,A+ ,C- ,sigma- ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(C- ,A+ ,sigma- ,sigma+ ,C- ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(B- ,B+ ,sigma- ,sigma+ ,C- ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(A- ,C+ ,sigma- ,sigma+ ,C- ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma+ ,A- ,B+ ,C- ,sigma- ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
0F(sigma- ,sigma+ ,B- ,C+ ,C- ,sigma- ,1 ,1 ,1 ,1)  =   1/2 - (3^(1/2)*1i)/2 
0F(sigma+ ,sigma- ,B+ ,A- ,C- ,sigma- ,1 ,1 ,1 ,1)  =   -1 
0F(B+ ,A- ,sigma+ ,sigma- ,C- ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,B- ,sigma+ ,sigma- ,C- ,sigma- ,1 ,1 ,1 ,1)  =   -1 
0F(A+ ,C- ,sigma+ ,sigma- ,C- ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma- ,C+ ,B- ,C- ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma- ,A+ ,C- ,C- ,sigma- ,1 ,1 ,1 ,1)  =   1 
0F(B- ,B- ,A+ ,A+ ,A+ ,B- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma- ,sigma+ ,sigma+ ,A+ ,B- ,1 ,1 ,1 ,1)  =   3^(1/2)/6 + 1i/2 
0F(A- ,A- ,B+ ,B+ ,A+ ,B- ,1 ,1 ,1 ,1)  =   1 
0F(C- ,C- ,C+ ,C+ ,A+ ,B- ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,C+ ,A- ,A- ,A+ ,B- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma+ ,sigma- ,sigma- ,A+ ,B- ,1 ,1 ,1 ,1)  =   3^(1/2)/6 - 1i/2 
0F(A+ ,A+ ,B- ,B- ,A+ ,B- ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,B+ ,C- ,C- ,A+ ,B- ,1 ,1 ,1 ,1)  =   1 
0F(B- ,sigma- ,sigma+ ,A+ ,sigma+ ,B- ,1 ,1 ,1 ,1)  =   -1 
0F(sigma- ,B- ,A+ ,sigma+ ,sigma+ ,B- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,A- ,B+ ,sigma+ ,sigma+ ,B- ,1 ,1 ,1 ,1)  =   -1 
0F(sigma- ,C- ,C+ ,sigma+ ,sigma+ ,B- ,1 ,1 ,1 ,1)  =   1 
0F(A- ,sigma- ,sigma+ ,B+ ,sigma+ ,B- ,1 ,1 ,1 ,1)  =   -1 
0F(C- ,sigma- ,sigma+ ,C+ ,sigma+ ,B- ,1 ,1 ,1 ,1)  =   -1 
0F(B+ ,sigma+ ,sigma- ,A- ,sigma+ ,B- ,1 ,1 ,1 ,1)  =   -1 
0F(sigma+ ,C+ ,A- ,sigma- ,sigma+ ,B- ,1 ,1 ,1 ,1)  =   -1 
0F(sigma+ ,A+ ,B- ,sigma- ,sigma+ ,B- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,B+ ,C- ,sigma- ,sigma+ ,B- ,1 ,1 ,1 ,1)  =   -1 
0F(A+ ,sigma+ ,sigma- ,B- ,sigma+ ,B- ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,sigma+ ,sigma- ,C- ,sigma+ ,B- ,1 ,1 ,1 ,1)  =   1 
0F(B- ,C- ,C+ ,A+ ,B+ ,B- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma- ,sigma+ ,sigma+ ,B+ ,B- ,1 ,1 ,1 ,1)  =   3^(1/2)/6 - 1i/2 
0F(A- ,B- ,A+ ,B+ ,B+ ,B- ,1 ,1 ,1 ,1)  =   1 
0F(C- ,A- ,B+ ,C+ ,B+ ,B- ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,A+ ,B- ,A- ,B+ ,B- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma+ ,sigma- ,sigma- ,B+ ,B- ,1 ,1 ,1 ,1)  =   3^(1/2)/6 + 1i/2 
0F(A+ ,B+ ,C- ,B- ,B+ ,B- ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,C+ ,A- ,C- ,B+ ,B- ,1 ,1 ,1 ,1)  =   1 
0F(B- ,A- ,B+ ,A+ ,C+ ,B- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma- ,sigma+ ,sigma+ ,C+ ,B- ,1 ,1 ,1 ,1)  =   -3^(1/2)/3 
0F(A- ,C- ,C+ ,B+ ,C+ ,B- ,1 ,1 ,1 ,1)  =   1 
0F(C- ,B- ,A+ ,C+ ,C+ ,B- ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,B+ ,C- ,A- ,C+ ,B- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma+ ,sigma- ,sigma- ,C+ ,B- ,1 ,1 ,1 ,1)  =   -3^(1/2)/3 
0F(A+ ,C+ ,A- ,B- ,C+ ,B- ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,A+ ,B- ,C- ,C+ ,B- ,1 ,1 ,1 ,1)  =   1 
0F(B- ,C+ ,A- ,A+ ,A- ,B- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma+ ,sigma- ,sigma+ ,A- ,B- ,1 ,1 ,1 ,1)  =   3^(1/2)/6 - 1i/2 
0F(A- ,A+ ,B- ,B+ ,A- ,B- ,1 ,1 ,1 ,1)  =   1 
0F(C- ,B+ ,C- ,C+ ,A- ,B- ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,B- ,A+ ,A- ,A- ,B- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma- ,sigma+ ,sigma- ,A- ,B- ,1 ,1 ,1 ,1)  =   3^(1/2)/6 + 1i/2 
0F(A+ ,A- ,B+ ,B- ,A- ,B- ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,C- ,C+ ,C- ,A- ,B- ,1 ,1 ,1 ,1)  =   1 
0F(B- ,sigma+ ,sigma- ,A+ ,sigma- ,B- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,C+ ,A- ,sigma+ ,sigma- ,B- ,1 ,1 ,1 ,1)  =   -1 
0F(sigma- ,A+ ,B- ,sigma+ ,sigma- ,B- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,B+ ,C- ,sigma+ ,sigma- ,B- ,1 ,1 ,1 ,1)  =   1 
0F(A- ,sigma+ ,sigma- ,B+ ,sigma- ,B- ,1 ,1 ,1 ,1)  =   -1 
0F(C- ,sigma+ ,sigma- ,C+ ,sigma- ,B- ,1 ,1 ,1 ,1)  =   -1 
0F(B+ ,sigma- ,sigma+ ,A- ,sigma- ,B- ,1 ,1 ,1 ,1)  =   -1 
0F(sigma+ ,B- ,A+ ,sigma- ,sigma- ,B- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,A- ,B+ ,sigma- ,sigma- ,B- ,1 ,1 ,1 ,1)  =   -1 
0F(sigma+ ,C- ,C+ ,sigma- ,sigma- ,B- ,1 ,1 ,1 ,1)  =   -1 
0F(A+ ,sigma- ,sigma+ ,B- ,sigma- ,B- ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,sigma- ,sigma+ ,C- ,sigma- ,B- ,1 ,1 ,1 ,1)  =   1 
0F(B- ,A+ ,B- ,A+ ,B- ,B- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma+ ,sigma- ,sigma+ ,B- ,B- ,1 ,1 ,1 ,1)  =   - 3^(1/2)/6 - 1i/2 
0F(A- ,B+ ,C- ,B+ ,B- ,B- ,1 ,1 ,1 ,1)  =   1 
0F(C- ,C+ ,A- ,C+ ,B- ,B- ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,C- ,C+ ,A- ,B- ,B- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma- ,sigma+ ,sigma- ,B- ,B- ,1 ,1 ,1 ,1)  =   3^(1/2)/6 - 1i/2 
0F(A+ ,B- ,A+ ,B- ,B- ,B- ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,A- ,B+ ,C- ,B- ,B- ,1 ,1 ,1 ,1)  =   1 
0F(B- ,B+ ,C- ,A+ ,C- ,B- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma+ ,sigma- ,sigma+ ,C- ,B- ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
0F(A- ,C+ ,A- ,B+ ,C- ,B- ,1 ,1 ,1 ,1)  =   1 
0F(C- ,A+ ,B- ,C+ ,C- ,B- ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,A- ,B+ ,A- ,C- ,B- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma- ,sigma+ ,sigma- ,C- ,B- ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
0F(A+ ,C- ,C+ ,B- ,C- ,B- ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,B- ,A+ ,C- ,C- ,B- ,1 ,1 ,1 ,1)  =   1 
0F(C- ,C- ,A+ ,A+ ,A+ ,C- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma- ,sigma+ ,sigma+ ,A+ ,C- ,1 ,1 ,1 ,1)  =   3^(1/2)/6 + 1i/2 
0F(B- ,B- ,B+ ,B+ ,A+ ,C- ,1 ,1 ,1 ,1)  =   1 
0F(A- ,A- ,C+ ,C+ ,A+ ,C- ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,B+ ,A- ,A- ,A+ ,C- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma+ ,sigma- ,sigma- ,A+ ,C- ,1 ,1 ,1 ,1)  =   1i/2 - 3^(1/2)/6 
0F(B+ ,C+ ,B- ,B- ,A+ ,C- ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,A+ ,C- ,C- ,A+ ,C- ,1 ,1 ,1 ,1)  =   1 
0F(C- ,sigma- ,sigma+ ,A+ ,sigma+ ,C- ,1 ,1 ,1 ,1)  =   -1 
0F(sigma- ,C- ,A+ ,sigma+ ,sigma+ ,C- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,B- ,B+ ,sigma+ ,sigma+ ,C- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,A- ,C+ ,sigma+ ,sigma+ ,C- ,1 ,1 ,1 ,1)  =   -1 
0F(B- ,sigma- ,sigma+ ,B+ ,sigma+ ,C- ,1 ,1 ,1 ,1)  =   -1 
0F(A- ,sigma- ,sigma+ ,C+ ,sigma+ ,C- ,1 ,1 ,1 ,1)  =   -1 
0F(C+ ,sigma+ ,sigma- ,A- ,sigma+ ,C- ,1 ,1 ,1 ,1)  =   -1 
0F(sigma+ ,B+ ,A- ,sigma- ,sigma+ ,C- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,C+ ,B- ,sigma- ,sigma+ ,C- ,1 ,1 ,1 ,1)  =   -1 
0F(sigma+ ,A+ ,C- ,sigma- ,sigma+ ,C- ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,sigma+ ,sigma- ,B- ,sigma+ ,C- ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,sigma+ ,sigma- ,C- ,sigma+ ,C- ,1 ,1 ,1 ,1)  =   1 
0F(C- ,A- ,C+ ,A+ ,B+ ,C- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma- ,sigma+ ,sigma+ ,B+ ,C- ,1 ,1 ,1 ,1)  =   -3^(1/2)/3 
0F(B- ,C- ,A+ ,B+ ,B+ ,C- ,1 ,1 ,1 ,1)  =   1 
0F(A- ,B- ,B+ ,C+ ,B+ ,C- ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,C+ ,B- ,A- ,B+ ,C- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma+ ,sigma- ,sigma- ,B+ ,C- ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
0F(B+ ,A+ ,C- ,B- ,B+ ,C- ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,B+ ,A- ,C- ,B+ ,C- ,1 ,1 ,1 ,1)  =   1 
0F(C- ,B- ,B+ ,A+ ,C+ ,C- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma- ,sigma+ ,sigma+ ,C+ ,C- ,1 ,1 ,1 ,1)  =   3^(1/2)/6 - 1i/2 
0F(B- ,A- ,C+ ,B+ ,C+ ,C- ,1 ,1 ,1 ,1)  =   1 
0F(A- ,C- ,A+ ,C+ ,C+ ,C- ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,A+ ,C- ,A- ,C+ ,C- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma+ ,sigma- ,sigma- ,C+ ,C- ,1 ,1 ,1 ,1)  =   - 3^(1/2)/6 - 1i/2 
0F(B+ ,B+ ,A- ,B- ,C+ ,C- ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,C+ ,B- ,C- ,C+ ,C- ,1 ,1 ,1 ,1)  =   1 
0F(C- ,B+ ,A- ,A+ ,A- ,C- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma+ ,sigma- ,sigma+ ,A- ,C- ,1 ,1 ,1 ,1)  =   3^(1/2)/6 - 1i/2 
0F(B- ,C+ ,B- ,B+ ,A- ,C- ,1 ,1 ,1 ,1)  =   1 
0F(A- ,A+ ,C- ,C+ ,A- ,C- ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,C- ,A+ ,A- ,A- ,C- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma- ,sigma+ ,sigma- ,A- ,C- ,1 ,1 ,1 ,1)  =   - 3^(1/2)/6 - 1i/2 
0F(B+ ,B- ,B+ ,B- ,A- ,C- ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,A- ,C+ ,C- ,A- ,C- ,1 ,1 ,1 ,1)  =   1 
0F(C- ,sigma+ ,sigma- ,A+ ,sigma- ,C- ,1 ,1 ,1 ,1)  =   -1 
0F(sigma- ,B+ ,A- ,sigma+ ,sigma- ,C- ,1 ,1 ,1 ,1)  =   -1 
0F(sigma- ,C+ ,B- ,sigma+ ,sigma- ,C- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,A+ ,C- ,sigma+ ,sigma- ,C- ,1 ,1 ,1 ,1)  =   1 
0F(B- ,sigma+ ,sigma- ,B+ ,sigma- ,C- ,1 ,1 ,1 ,1)  =   1 
0F(A- ,sigma+ ,sigma- ,C+ ,sigma- ,C- ,1 ,1 ,1 ,1)  =   -1 
0F(C+ ,sigma- ,sigma+ ,A- ,sigma- ,C- ,1 ,1 ,1 ,1)  =   -1 
0F(sigma+ ,C- ,A+ ,sigma- ,sigma- ,C- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,B- ,B+ ,sigma- ,sigma- ,C- ,1 ,1 ,1 ,1)  =   -1 
0F(sigma+ ,A- ,C+ ,sigma- ,sigma- ,C- ,1 ,1 ,1 ,1)  =   1 
0F(B+ ,sigma- ,sigma+ ,B- ,sigma- ,C- ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,sigma- ,sigma+ ,C- ,sigma- ,C- ,1 ,1 ,1 ,1)  =   1 
0F(C- ,C+ ,B- ,A+ ,B- ,C- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma+ ,sigma- ,sigma+ ,B- ,C- ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
0F(B- ,A+ ,C- ,B+ ,B- ,C- ,1 ,1 ,1 ,1)  =   1 
0F(A- ,B+ ,A- ,C+ ,B- ,C- ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,A- ,C+ ,A- ,B- ,C- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma- ,sigma+ ,sigma- ,B- ,C- ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
0F(B+ ,C- ,A+ ,B- ,B- ,C- ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,B- ,B+ ,C- ,B- ,C- ,1 ,1 ,1 ,1)  =   1 
0F(C- ,A+ ,C- ,A+ ,C- ,C- ,1 ,1 ,1 ,1)  =   1 
0F(sigma- ,sigma+ ,sigma- ,sigma+ ,C- ,C- ,1 ,1 ,1 ,1)  =   - 3^(1/2)/6 - 1i/2 
0F(B- ,B+ ,A- ,B+ ,C- ,C- ,1 ,1 ,1 ,1)  =   1 
0F(A- ,C+ ,B- ,C+ ,C- ,C- ,1 ,1 ,1 ,1)  =   1 
0F(C+ ,B- ,B+ ,A- ,C- ,C- ,1 ,1 ,1 ,1)  =   1 
0F(sigma+ ,sigma- ,sigma+ ,sigma- ,C- ,C- ,1 ,1 ,1 ,1)  =   3^(1/2)/6 - 1i/2 
0F(B+ ,A- ,C+ ,B- ,C- ,C- ,1 ,1 ,1 ,1)  =   1 
0F(A+ ,C- ,A+ ,C- ,C- ,C- ,1 ,1 ,1 ,1)  =   1 


==> anc/1Fsymbol.txt <==
This file contains the non-zero entries for the 1F symbol.
 
1F(a,b,A,B,c,C,m,n,j,k) as in equation (A.14)
 
(A,B,C) -> A,sigma,B,C -> simple objects in module category M = Tambara-Yamagami
 
(a,b,c) -> A+,sigma+,B+,C+,A-,sigma-,B-,C- -> simple objects in C = C_S3
 
1F(A+ ,A+ ,A ,A ,A+ ,A ,1 ,1 ,1 ,1)  =   1 
1F(A- ,A- ,A ,A ,A+ ,A ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,sigma+ ,sigma ,sigma ,A+ ,A ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
1F(sigma- ,sigma- ,sigma ,sigma ,A+ ,A ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
1F(B+ ,C+ ,B ,B ,A+ ,A ,1 ,1 ,1 ,1)  =   1 
1F(C- ,C- ,B ,B ,A+ ,A ,1 ,1 ,1 ,1)  =   1 
1F(C+ ,B+ ,C ,C ,A+ ,A ,1 ,1 ,1 ,1)  =   1 
1F(B- ,B- ,C ,C ,A+ ,A ,1 ,1 ,1 ,1)  =   1 
1F(A+ ,sigma+ ,sigma ,A ,sigma+ ,A ,1 ,1 ,1 ,1)  =   1 
1F(A- ,sigma- ,sigma ,A ,sigma+ ,A ,1 ,1 ,1 ,1)  =   -1 
1F(sigma+ ,A+ ,A ,sigma ,sigma+ ,A ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,A- ,A ,sigma ,sigma+ ,A ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
1F(sigma+ ,C+ ,B ,sigma ,sigma+ ,A ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,C- ,B ,sigma ,sigma+ ,A ,1 ,1 ,1 ,1)  =   1/2 - (3^(1/2)*1i)/2 
1F(sigma+ ,B+ ,C ,sigma ,sigma+ ,A ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,B- ,C ,sigma ,sigma+ ,A ,1 ,1 ,1 ,1)  =   1/2 - (3^(1/2)*1i)/2 
1F(B+ ,sigma+ ,sigma ,B ,sigma+ ,A ,1 ,1 ,1 ,1)  =   1 
1F(C- ,sigma- ,sigma ,B ,sigma+ ,A ,1 ,1 ,1 ,1)  =   -1 
1F(C+ ,sigma+ ,sigma ,C ,sigma+ ,A ,1 ,1 ,1 ,1)  =   1 
1F(B- ,sigma- ,sigma ,C ,sigma+ ,A ,1 ,1 ,1 ,1)  =   -1 
1F(A+ ,B+ ,C ,A ,B+ ,A ,1 ,1 ,1 ,1)  =   1 
1F(A- ,B- ,C ,A ,B+ ,A ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,sigma+ ,sigma ,sigma ,B+ ,A ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
1F(sigma- ,sigma- ,sigma ,sigma ,B+ ,A ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
1F(B+ ,A+ ,A ,B ,B+ ,A ,1 ,1 ,1 ,1)  =   1 
1F(C- ,A- ,A ,B ,B+ ,A ,1 ,1 ,1 ,1)  =   1 
1F(C+ ,C+ ,B ,C ,B+ ,A ,1 ,1 ,1 ,1)  =   1 
1F(B- ,C- ,B ,C ,B+ ,A ,1 ,1 ,1 ,1)  =   1 
1F(A+ ,C+ ,B ,A ,C+ ,A ,1 ,1 ,1 ,1)  =   1 
1F(A- ,C- ,B ,A ,C+ ,A ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,sigma+ ,sigma ,sigma ,C+ ,A ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
1F(sigma- ,sigma- ,sigma ,sigma ,C+ ,A ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
1F(B+ ,B+ ,C ,B ,C+ ,A ,1 ,1 ,1 ,1)  =   1 
1F(C- ,B- ,C ,B ,C+ ,A ,1 ,1 ,1 ,1)  =   1 
1F(C+ ,A+ ,A ,C ,C+ ,A ,1 ,1 ,1 ,1)  =   1 
1F(B- ,A- ,A ,C ,C+ ,A ,1 ,1 ,1 ,1)  =   1 
1F(A- ,A+ ,A ,A ,A- ,A ,1 ,1 ,1 ,1)  =   1 
1F(A+ ,A- ,A ,A ,A- ,A ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,sigma+ ,sigma ,sigma ,A- ,A ,1 ,1 ,1 ,1)  =   1i/2 - 3^(1/2)/6 
1F(sigma+ ,sigma- ,sigma ,sigma ,A- ,A ,1 ,1 ,1 ,1)  =   - 3^(1/2)/6 - 1i/2 
1F(C- ,B+ ,C ,B ,A- ,A ,1 ,1 ,1 ,1)  =   1 
1F(B+ ,B- ,C ,B ,A- ,A ,1 ,1 ,1 ,1)  =   1 
1F(B- ,C+ ,B ,C ,A- ,A ,1 ,1 ,1 ,1)  =   1 
1F(C+ ,C- ,B ,C ,A- ,A ,1 ,1 ,1 ,1)  =   1 
1F(A- ,sigma+ ,sigma ,A ,sigma- ,A ,1 ,1 ,1 ,1)  =   -1 
1F(A+ ,sigma- ,sigma ,A ,sigma- ,A ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,A+ ,A ,sigma ,sigma- ,A ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,A- ,A ,sigma ,sigma- ,A ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
1F(sigma- ,C+ ,B ,sigma ,sigma- ,A ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,C- ,B ,sigma ,sigma- ,A ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
1F(sigma- ,B+ ,C ,sigma ,sigma- ,A ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,B- ,C ,sigma ,sigma- ,A ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 + 1/2 
1F(C- ,sigma+ ,sigma ,B ,sigma- ,A ,1 ,1 ,1 ,1)  =   -1 
1F(B+ ,sigma- ,sigma ,B ,sigma- ,A ,1 ,1 ,1 ,1)  =   1 
1F(B- ,sigma+ ,sigma ,C ,sigma- ,A ,1 ,1 ,1 ,1)  =   1 
1F(C+ ,sigma- ,sigma ,C ,sigma- ,A ,1 ,1 ,1 ,1)  =   1 
1F(A- ,B+ ,C ,A ,B- ,A ,1 ,1 ,1 ,1)  =   1 
1F(A+ ,B- ,C ,A ,B- ,A ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,sigma+ ,sigma ,sigma ,B- ,A ,1 ,1 ,1 ,1)  =   3^(1/2)/6 - 1i/2 
1F(sigma+ ,sigma- ,sigma ,sigma ,B- ,A ,1 ,1 ,1 ,1)  =   3^(1/2)/6 + 1i/2 
1F(C- ,C+ ,B ,B ,B- ,A ,1 ,1 ,1 ,1)  =   1 
1F(B+ ,C- ,B ,B ,B- ,A ,1 ,1 ,1 ,1)  =   1 
1F(B- ,A+ ,A ,C ,B- ,A ,1 ,1 ,1 ,1)  =   1 
1F(C+ ,A- ,A ,C ,B- ,A ,1 ,1 ,1 ,1)  =   1 
1F(A- ,C+ ,B ,A ,C- ,A ,1 ,1 ,1 ,1)  =   1 
1F(A+ ,C- ,B ,A ,C- ,A ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,sigma+ ,sigma ,sigma ,C- ,A ,1 ,1 ,1 ,1)  =   3^(1/2)/6 - 1i/2 
1F(sigma+ ,sigma- ,sigma ,sigma ,C- ,A ,1 ,1 ,1 ,1)  =   3^(1/2)/6 + 1i/2 
1F(C- ,A+ ,A ,B ,C- ,A ,1 ,1 ,1 ,1)  =   1 
1F(B+ ,A- ,A ,B ,C- ,A ,1 ,1 ,1 ,1)  =   1 
1F(B- ,B+ ,C ,C ,C- ,A ,1 ,1 ,1 ,1)  =   1 
1F(C+ ,B- ,C ,C ,C- ,A ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,sigma+ ,A ,A ,A+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,sigma- ,A ,A ,A+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(A+ ,A+ ,sigma ,sigma ,A+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(C+ ,B+ ,sigma ,sigma ,A+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(B+ ,C+ ,sigma ,sigma ,A+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(A- ,A- ,sigma ,sigma ,A+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(B- ,B- ,sigma ,sigma ,A+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(C- ,C- ,sigma ,sigma ,A+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,sigma+ ,B ,B ,A+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,sigma- ,B ,B ,A+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,sigma+ ,C ,C ,A+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,sigma- ,C ,C ,A+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,A+ ,sigma ,A ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,B+ ,sigma ,A ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,C+ ,sigma ,A ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,A- ,sigma ,A ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   -1 
1F(sigma- ,B- ,sigma ,A ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,C- ,sigma ,A ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(A+ ,sigma+ ,A ,sigma ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(B+ ,sigma+ ,A ,sigma ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(C+ ,sigma+ ,A ,sigma ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(A- ,sigma- ,A ,sigma ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
1F(B- ,sigma- ,A ,sigma ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
1F(C- ,sigma- ,A ,sigma ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
1F(A+ ,sigma+ ,B ,sigma ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(B+ ,sigma+ ,B ,sigma ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
1F(C+ ,sigma+ ,B ,sigma ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
1F(A- ,sigma- ,B ,sigma ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
1F(B- ,sigma- ,B ,sigma ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(C- ,sigma- ,B ,sigma ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
1F(A+ ,sigma+ ,C ,sigma ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(B+ ,sigma+ ,C ,sigma ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
1F(C+ ,sigma+ ,C ,sigma ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
1F(A- ,sigma- ,C ,sigma ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
1F(B- ,sigma- ,C ,sigma ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
1F(C- ,sigma- ,C ,sigma ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,A+ ,sigma ,B ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,B+ ,sigma ,B ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
1F(sigma+ ,C+ ,sigma ,B ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
1F(sigma- ,A- ,sigma ,B ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   -1 
1F(sigma- ,B- ,sigma ,B ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
1F(sigma- ,C- ,sigma ,B ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
1F(sigma+ ,A+ ,sigma ,C ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,B+ ,sigma ,C ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
1F(sigma+ ,C+ ,sigma ,C ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
1F(sigma- ,A- ,sigma ,C ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   -1 
1F(sigma- ,B- ,sigma ,C ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
1F(sigma- ,C- ,sigma ,C ,sigma+ ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
1F(sigma+ ,sigma+ ,C ,A ,B+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,sigma- ,C ,A ,B+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(B+ ,A+ ,sigma ,sigma ,B+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(A+ ,B+ ,sigma ,sigma ,B+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(C+ ,C+ ,sigma ,sigma ,B+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(C- ,A- ,sigma ,sigma ,B+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(A- ,B- ,sigma ,sigma ,B+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(B- ,C- ,sigma ,sigma ,B+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,sigma+ ,A ,B ,B+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,sigma- ,A ,B ,B+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,sigma+ ,B ,C ,B+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,sigma- ,B ,C ,B+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,sigma+ ,B ,A ,C+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,sigma- ,B ,A ,C+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(C+ ,A+ ,sigma ,sigma ,C+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(B+ ,B+ ,sigma ,sigma ,C+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(A+ ,C+ ,sigma ,sigma ,C+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(B- ,A- ,sigma ,sigma ,C+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(C- ,B- ,sigma ,sigma ,C+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(A- ,C- ,sigma ,sigma ,C+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,sigma+ ,C ,B ,C+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,sigma- ,C ,B ,C+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,sigma+ ,A ,C ,C+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,sigma- ,A ,C ,C+ ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,sigma+ ,A ,A ,A- ,sigma ,1 ,1 ,1 ,1)  =   -1 
1F(sigma+ ,sigma- ,A ,A ,A- ,sigma ,1 ,1 ,1 ,1)  =   -1 
1F(A- ,A+ ,sigma ,sigma ,A- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(C- ,B+ ,sigma ,sigma ,A- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(B- ,C+ ,sigma ,sigma ,A- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(A+ ,A- ,sigma ,sigma ,A- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(B+ ,B- ,sigma ,sigma ,A- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(C+ ,C- ,sigma ,sigma ,A- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,sigma+ ,C ,B ,A- ,sigma ,1 ,1 ,1 ,1)  =   -1 
1F(sigma+ ,sigma- ,C ,B ,A- ,sigma ,1 ,1 ,1 ,1)  =   -1 
1F(sigma- ,sigma+ ,B ,C ,A- ,sigma ,1 ,1 ,1 ,1)  =   -1 
1F(sigma+ ,sigma- ,B ,C ,A- ,sigma ,1 ,1 ,1 ,1)  =   -1 
1F(sigma- ,A+ ,sigma ,A ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,B+ ,sigma ,A ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,C+ ,sigma ,A ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,A- ,sigma ,A ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   -1 
1F(sigma+ ,B- ,sigma ,A ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,C- ,sigma ,A ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   -1 
1F(A- ,sigma+ ,A ,sigma ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
1F(B- ,sigma+ ,A ,sigma ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 + 1/2 
1F(C- ,sigma+ ,A ,sigma ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
1F(A+ ,sigma- ,A ,sigma ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(B+ ,sigma- ,A ,sigma ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(C+ ,sigma- ,A ,sigma ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(A- ,sigma+ ,B ,sigma ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
1F(B- ,sigma+ ,B ,sigma ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   -1 
1F(C- ,sigma+ ,B ,sigma ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
1F(A+ ,sigma- ,B ,sigma ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(B+ ,sigma- ,B ,sigma ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
1F(C+ ,sigma- ,B ,sigma ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
1F(A- ,sigma+ ,C ,sigma ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
1F(B- ,sigma+ ,C ,sigma ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   1/2 - (3^(1/2)*1i)/2 
1F(C- ,sigma+ ,C ,sigma ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(A+ ,sigma- ,C ,sigma ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(B+ ,sigma- ,C ,sigma ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
1F(C+ ,sigma- ,C ,sigma ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
1F(sigma- ,A+ ,sigma ,B ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,B+ ,sigma ,B ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
1F(sigma- ,C+ ,sigma ,B ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
1F(sigma+ ,A- ,sigma ,B ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   -1 
1F(sigma+ ,B- ,sigma ,B ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
1F(sigma+ ,C- ,sigma ,B ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   1/2 - (3^(1/2)*1i)/2 
1F(sigma- ,A+ ,sigma ,C ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,B+ ,sigma ,C ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
1F(sigma- ,C+ ,sigma ,C ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
1F(sigma+ ,A- ,sigma ,C ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   -1 
1F(sigma+ ,B- ,sigma ,C ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
1F(sigma+ ,C- ,sigma ,C ,sigma- ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 + 1/2 
1F(sigma- ,sigma+ ,C ,A ,B- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,sigma- ,C ,A ,B- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(B- ,A+ ,sigma ,sigma ,B- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(A- ,B+ ,sigma ,sigma ,B- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(C- ,C+ ,sigma ,sigma ,B- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(C+ ,A- ,sigma ,sigma ,B- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(A+ ,B- ,sigma ,sigma ,B- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(B+ ,C- ,sigma ,sigma ,B- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,sigma+ ,B ,B ,B- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,sigma- ,B ,B ,B- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,sigma+ ,A ,C ,B- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,sigma- ,A ,C ,B- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,sigma+ ,B ,A ,C- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,sigma- ,B ,A ,C- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(C- ,A+ ,sigma ,sigma ,C- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(B- ,B+ ,sigma ,sigma ,C- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(A- ,C+ ,sigma ,sigma ,C- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(B+ ,A- ,sigma ,sigma ,C- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(C+ ,B- ,sigma ,sigma ,C- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(A+ ,C- ,sigma ,sigma ,C- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,sigma+ ,A ,B ,C- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,sigma- ,A ,B ,C- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,sigma+ ,C ,C ,C- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,sigma- ,C ,C ,C- ,sigma ,1 ,1 ,1 ,1)  =   1 
1F(C+ ,B+ ,A ,A ,A+ ,B ,1 ,1 ,1 ,1)  =   1 
1F(C- ,C- ,A ,A ,A+ ,B ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,sigma+ ,sigma ,sigma ,A+ ,B ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
1F(sigma- ,sigma- ,sigma ,sigma ,A+ ,B ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
1F(A+ ,A+ ,B ,B ,A+ ,B ,1 ,1 ,1 ,1)  =   1 
1F(B- ,B- ,B ,B ,A+ ,B ,1 ,1 ,1 ,1)  =   1 
1F(B+ ,C+ ,C ,C ,A+ ,B ,1 ,1 ,1 ,1)  =   1 
1F(A- ,A- ,C ,C ,A+ ,B ,1 ,1 ,1 ,1)  =   1 
1F(C+ ,sigma+ ,sigma ,A ,sigma+ ,B ,1 ,1 ,1 ,1)  =   1 
1F(C- ,sigma- ,sigma ,A ,sigma+ ,B ,1 ,1 ,1 ,1)  =   -1 
1F(sigma+ ,B+ ,A ,sigma ,sigma+ ,B ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,C- ,A ,sigma ,sigma+ ,B ,1 ,1 ,1 ,1)  =   1/2 - (3^(1/2)*1i)/2 
1F(sigma+ ,A+ ,B ,sigma ,sigma+ ,B ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,B- ,B ,sigma ,sigma+ ,B ,1 ,1 ,1 ,1)  =   1/2 - (3^(1/2)*1i)/2 
1F(sigma+ ,C+ ,C ,sigma ,sigma+ ,B ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,A- ,C ,sigma ,sigma+ ,B ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
1F(A+ ,sigma+ ,sigma ,B ,sigma+ ,B ,1 ,1 ,1 ,1)  =   1 
1F(B- ,sigma- ,sigma ,B ,sigma+ ,B ,1 ,1 ,1 ,1)  =   -1 
1F(B+ ,sigma+ ,sigma ,C ,sigma+ ,B ,1 ,1 ,1 ,1)  =   1 
1F(A- ,sigma- ,sigma ,C ,sigma+ ,B ,1 ,1 ,1 ,1)  =   -1 
1F(C+ ,C+ ,C ,A ,B+ ,B ,1 ,1 ,1 ,1)  =   1 
1F(C- ,A- ,C ,A ,B+ ,B ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,sigma+ ,sigma ,sigma ,B+ ,B ,1 ,1 ,1 ,1)  =   - 3^(1/2)/6 - 1i/2 
1F(sigma- ,sigma- ,sigma ,sigma ,B+ ,B ,1 ,1 ,1 ,1)  =   1i/2 - 3^(1/2)/6 
1F(A+ ,B+ ,A ,B ,B+ ,B ,1 ,1 ,1 ,1)  =   1 
1F(B- ,C- ,A ,B ,B+ ,B ,1 ,1 ,1 ,1)  =   1 
1F(B+ ,A+ ,B ,C ,B+ ,B ,1 ,1 ,1 ,1)  =   1 
1F(A- ,B- ,B ,C ,B+ ,B ,1 ,1 ,1 ,1)  =   1 
1F(C+ ,A+ ,B ,A ,C+ ,B ,1 ,1 ,1 ,1)  =   1 
1F(C- ,B- ,B ,A ,C+ ,B ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,sigma+ ,sigma ,sigma ,C+ ,B ,1 ,1 ,1 ,1)  =   1i/2 - 3^(1/2)/6 
1F(sigma- ,sigma- ,sigma ,sigma ,C+ ,B ,1 ,1 ,1 ,1)  =   - 3^(1/2)/6 - 1i/2 
1F(A+ ,C+ ,C ,B ,C+ ,B ,1 ,1 ,1 ,1)  =   1 
1F(B- ,A- ,C ,B ,C+ ,B ,1 ,1 ,1 ,1)  =   1 
1F(B+ ,B+ ,A ,C ,C+ ,B ,1 ,1 ,1 ,1)  =   1 
1F(A- ,C- ,A ,C ,C+ ,B ,1 ,1 ,1 ,1)  =   1 
1F(C- ,B+ ,A ,A ,A- ,B ,1 ,1 ,1 ,1)  =   1 
1F(C+ ,C- ,A ,A ,A- ,B ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,sigma+ ,sigma ,sigma ,A- ,B ,1 ,1 ,1 ,1)  =   1i/2 - 3^(1/2)/6 
1F(sigma+ ,sigma- ,sigma ,sigma ,A- ,B ,1 ,1 ,1 ,1)  =   - 3^(1/2)/6 - 1i/2 
1F(B- ,C+ ,C ,B ,A- ,B ,1 ,1 ,1 ,1)  =   1 
1F(A+ ,A- ,C ,B ,A- ,B ,1 ,1 ,1 ,1)  =   1 
1F(A- ,A+ ,B ,C ,A- ,B ,1 ,1 ,1 ,1)  =   1 
1F(B+ ,B- ,B ,C ,A- ,B ,1 ,1 ,1 ,1)  =   1 
1F(C- ,sigma+ ,sigma ,A ,sigma- ,B ,1 ,1 ,1 ,1)  =   -1 
1F(C+ ,sigma- ,sigma ,A ,sigma- ,B ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,B+ ,A ,sigma ,sigma- ,B ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,C- ,A ,sigma ,sigma- ,B ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
1F(sigma- ,A+ ,B ,sigma ,sigma- ,B ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,B- ,B ,sigma ,sigma- ,B ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 + 1/2 
1F(sigma- ,C+ ,C ,sigma ,sigma- ,B ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,A- ,C ,sigma ,sigma- ,B ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
1F(B- ,sigma+ ,sigma ,B ,sigma- ,B ,1 ,1 ,1 ,1)  =   1 
1F(A+ ,sigma- ,sigma ,B ,sigma- ,B ,1 ,1 ,1 ,1)  =   1 
1F(A- ,sigma+ ,sigma ,C ,sigma- ,B ,1 ,1 ,1 ,1)  =   -1 
1F(B+ ,sigma- ,sigma ,C ,sigma- ,B ,1 ,1 ,1 ,1)  =   1 
1F(C- ,C+ ,C ,A ,B- ,B ,1 ,1 ,1 ,1)  =   1 
1F(C+ ,A- ,C ,A ,B- ,B ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,sigma+ ,sigma ,sigma ,B- ,B ,1 ,1 ,1 ,1)  =   -3^(1/2)/3 
1F(sigma+ ,sigma- ,sigma ,sigma ,B- ,B ,1 ,1 ,1 ,1)  =   -3^(1/2)/3 
1F(B- ,A+ ,B ,B ,B- ,B ,1 ,1 ,1 ,1)  =   1 
1F(A+ ,B- ,B ,B ,B- ,B ,1 ,1 ,1 ,1)  =   1 
1F(A- ,B+ ,A ,C ,B- ,B ,1 ,1 ,1 ,1)  =   1 
1F(B+ ,C- ,A ,C ,B- ,B ,1 ,1 ,1 ,1)  =   1 
1F(C- ,A+ ,B ,A ,C- ,B ,1 ,1 ,1 ,1)  =   1 
1F(C+ ,B- ,B ,A ,C- ,B ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,sigma+ ,sigma ,sigma ,C- ,B ,1 ,1 ,1 ,1)  =   3^(1/2)/6 + 1i/2 
1F(sigma+ ,sigma- ,sigma ,sigma ,C- ,B ,1 ,1 ,1 ,1)  =   3^(1/2)/6 - 1i/2 
1F(B- ,B+ ,A ,B ,C- ,B ,1 ,1 ,1 ,1)  =   1 
1F(A+ ,C- ,A ,B ,C- ,B ,1 ,1 ,1 ,1)  =   1 
1F(A- ,C+ ,C ,C ,C- ,B ,1 ,1 ,1 ,1)  =   1 
1F(B+ ,A- ,C ,C ,C- ,B ,1 ,1 ,1 ,1)  =   1 
1F(B+ ,C+ ,A ,A ,A+ ,C ,1 ,1 ,1 ,1)  =   1 
1F(B- ,B- ,A ,A ,A+ ,C ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,sigma+ ,sigma ,sigma ,A+ ,C ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
1F(sigma- ,sigma- ,sigma ,sigma ,A+ ,C ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
1F(C+ ,B+ ,B ,B ,A+ ,C ,1 ,1 ,1 ,1)  =   1 
1F(A- ,A- ,B ,B ,A+ ,C ,1 ,1 ,1 ,1)  =   1 
1F(A+ ,A+ ,C ,C ,A+ ,C ,1 ,1 ,1 ,1)  =   1 
1F(C- ,C- ,C ,C ,A+ ,C ,1 ,1 ,1 ,1)  =   1 
1F(B+ ,sigma+ ,sigma ,A ,sigma+ ,C ,1 ,1 ,1 ,1)  =   1 
1F(B- ,sigma- ,sigma ,A ,sigma+ ,C ,1 ,1 ,1 ,1)  =   -1 
1F(sigma+ ,C+ ,A ,sigma ,sigma+ ,C ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,B- ,A ,sigma ,sigma+ ,C ,1 ,1 ,1 ,1)  =   1/2 - (3^(1/2)*1i)/2 
1F(sigma+ ,B+ ,B ,sigma ,sigma+ ,C ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,A- ,B ,sigma ,sigma+ ,C ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
1F(sigma+ ,A+ ,C ,sigma ,sigma+ ,C ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,C- ,C ,sigma ,sigma+ ,C ,1 ,1 ,1 ,1)  =   1/2 - (3^(1/2)*1i)/2 
1F(C+ ,sigma+ ,sigma ,B ,sigma+ ,C ,1 ,1 ,1 ,1)  =   1 
1F(A- ,sigma- ,sigma ,B ,sigma+ ,C ,1 ,1 ,1 ,1)  =   -1 
1F(A+ ,sigma+ ,sigma ,C ,sigma+ ,C ,1 ,1 ,1 ,1)  =   1 
1F(C- ,sigma- ,sigma ,C ,sigma+ ,C ,1 ,1 ,1 ,1)  =   -1 
1F(B+ ,A+ ,C ,A ,B+ ,C ,1 ,1 ,1 ,1)  =   1 
1F(B- ,C- ,C ,A ,B+ ,C ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,sigma+ ,sigma ,sigma ,B+ ,C ,1 ,1 ,1 ,1)  =   1i/2 - 3^(1/2)/6 
1F(sigma- ,sigma- ,sigma ,sigma ,B+ ,C ,1 ,1 ,1 ,1)  =   - 3^(1/2)/6 - 1i/2 
1F(C+ ,C+ ,A ,B ,B+ ,C ,1 ,1 ,1 ,1)  =   1 
1F(A- ,B- ,A ,B ,B+ ,C ,1 ,1 ,1 ,1)  =   1 
1F(A+ ,B+ ,B ,C ,B+ ,C ,1 ,1 ,1 ,1)  =   1 
1F(C- ,A- ,B ,C ,B+ ,C ,1 ,1 ,1 ,1)  =   1 
1F(B+ ,B+ ,B ,A ,C+ ,C ,1 ,1 ,1 ,1)  =   1 
1F(B- ,A- ,B ,A ,C+ ,C ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,sigma+ ,sigma ,sigma ,C+ ,C ,1 ,1 ,1 ,1)  =   - 3^(1/2)/6 - 1i/2 
1F(sigma- ,sigma- ,sigma ,sigma ,C+ ,C ,1 ,1 ,1 ,1)  =   1i/2 - 3^(1/2)/6 
1F(C+ ,A+ ,C ,B ,C+ ,C ,1 ,1 ,1 ,1)  =   1 
1F(A- ,C- ,C ,B ,C+ ,C ,1 ,1 ,1 ,1)  =   1 
1F(A+ ,C+ ,A ,C ,C+ ,C ,1 ,1 ,1 ,1)  =   1 
1F(C- ,B- ,A ,C ,C+ ,C ,1 ,1 ,1 ,1)  =   1 
1F(B- ,C+ ,A ,A ,A- ,C ,1 ,1 ,1 ,1)  =   1 
1F(B+ ,B- ,A ,A ,A- ,C ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,sigma+ ,sigma ,sigma ,A- ,C ,1 ,1 ,1 ,1)  =   1i/2 - 3^(1/2)/6 
1F(sigma+ ,sigma- ,sigma ,sigma ,A- ,C ,1 ,1 ,1 ,1)  =   - 3^(1/2)/6 - 1i/2 
1F(A- ,A+ ,C ,B ,A- ,C ,1 ,1 ,1 ,1)  =   1 
1F(C+ ,C- ,C ,B ,A- ,C ,1 ,1 ,1 ,1)  =   1 
1F(C- ,B+ ,B ,C ,A- ,C ,1 ,1 ,1 ,1)  =   1 
1F(A+ ,A- ,B ,C ,A- ,C ,1 ,1 ,1 ,1)  =   1 
1F(B- ,sigma+ ,sigma ,A ,sigma- ,C ,1 ,1 ,1 ,1)  =   1 
1F(B+ ,sigma- ,sigma ,A ,sigma- ,C ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,C+ ,A ,sigma ,sigma- ,C ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,B- ,A ,sigma ,sigma- ,C ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 + 1/2 
1F(sigma- ,B+ ,B ,sigma ,sigma- ,C ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,A- ,B ,sigma ,sigma- ,C ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
1F(sigma- ,A+ ,C ,sigma ,sigma- ,C ,1 ,1 ,1 ,1)  =   1 
1F(sigma+ ,C- ,C ,sigma ,sigma- ,C ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
1F(A- ,sigma+ ,sigma ,B ,sigma- ,C ,1 ,1 ,1 ,1)  =   -1 
1F(C+ ,sigma- ,sigma ,B ,sigma- ,C ,1 ,1 ,1 ,1)  =   1 
1F(C- ,sigma+ ,sigma ,C ,sigma- ,C ,1 ,1 ,1 ,1)  =   -1 
1F(A+ ,sigma- ,sigma ,C ,sigma- ,C ,1 ,1 ,1 ,1)  =   1 
1F(B- ,A+ ,C ,A ,B- ,C ,1 ,1 ,1 ,1)  =   1 
1F(B+ ,C- ,C ,A ,B- ,C ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,sigma+ ,sigma ,sigma ,B- ,C ,1 ,1 ,1 ,1)  =   3^(1/2)/6 + 1i/2 
1F(sigma+ ,sigma- ,sigma ,sigma ,B- ,C ,1 ,1 ,1 ,1)  =   3^(1/2)/6 - 1i/2 
1F(A- ,B+ ,B ,B ,B- ,C ,1 ,1 ,1 ,1)  =   1 
1F(C+ ,A- ,B ,B ,B- ,C ,1 ,1 ,1 ,1)  =   1 
1F(C- ,C+ ,A ,C ,B- ,C ,1 ,1 ,1 ,1)  =   1 
1F(A+ ,B- ,A ,C ,B- ,C ,1 ,1 ,1 ,1)  =   1 
1F(B- ,B+ ,B ,A ,C- ,C ,1 ,1 ,1 ,1)  =   1 
1F(B+ ,A- ,B ,A ,C- ,C ,1 ,1 ,1 ,1)  =   1 
1F(sigma- ,sigma+ ,sigma ,sigma ,C- ,C ,1 ,1 ,1 ,1)  =   -3^(1/2)/3 
1F(sigma+ ,sigma- ,sigma ,sigma ,C- ,C ,1 ,1 ,1 ,1)  =   -3^(1/2)/3 
1F(A- ,C+ ,A ,B ,C- ,C ,1 ,1 ,1 ,1)  =   1 
1F(C+ ,B- ,A ,B ,C- ,C ,1 ,1 ,1 ,1)  =   1 
1F(C- ,A+ ,C ,C ,C- ,C ,1 ,1 ,1 ,1)  =   1 
1F(A+ ,C- ,C ,C ,C- ,C ,1 ,1 ,1 ,1)  =   1 


==> anc/2Fsymbol.txt <==
This file contains the non-zero entries for the 2F symbol.
 
2F(a,A,alpha,B,C,D,m,n,j,k) as in equation (A.18)
 
(A,B,C,D) -> A,sigma,B,C -> simple objects in module category M = Tambara-Yamagami
 
(alpha) -> 0,1/2,1,3/2,2 -> simple objects in D = |su_2(4)|
 
(a) -> A+,sigma+,B+,C+,A-,sigma-,B-,C- -> simple objects in C = C_S3
 
2F(A+ ,A ,0 ,A ,A ,A ,1 ,1 ,1 ,1)  =   1 
2F(A- ,A ,0 ,A ,A ,A ,1 ,1 ,1 ,1)  =   1 
2F(A+ ,A ,2 ,A ,A ,A ,1 ,1 ,1 ,1)  =   1 
2F(A- ,A ,2 ,A ,A ,A ,1 ,1 ,1 ,1)  =   -1 
2F(sigma+ ,sigma ,1/2 ,sigma ,A ,A ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/6 + 1/2 
2F(sigma- ,sigma ,1/2 ,sigma ,A ,A ,1 ,1 ,1 ,1)  =   1/2 - (3^(1/2)*1i)/6 
2F(sigma+ ,sigma ,3/2 ,sigma ,A ,A ,1 ,1 ,1 ,1)  =   1i/2 - 3^(1/2)/6 
2F(sigma- ,sigma ,3/2 ,sigma ,A ,A ,1 ,1 ,1 ,1)  =   - 3^(1/2)/6 - 1i/2 
2F(C- ,B ,1 ,B ,A ,A ,1 ,1 ,1 ,1)  =   1 
2F(B+ ,C ,1 ,B ,A ,A ,1 ,1 ,1 ,1)  =   1 
2F(C+ ,B ,1 ,C ,A ,A ,1 ,1 ,1 ,1)  =   1 
2F(B- ,C ,1 ,C ,A ,A ,1 ,1 ,1 ,1)  =   1 
2F(A+ ,sigma ,1/2 ,A ,sigma ,A ,1 ,1 ,1 ,1)  =   1 
2F(A- ,sigma ,1/2 ,A ,sigma ,A ,1 ,1 ,1 ,1)  =   1 
2F(A+ ,sigma ,3/2 ,A ,sigma ,A ,1 ,1 ,1 ,1)  =   1 
2F(A- ,sigma ,3/2 ,A ,sigma ,A ,1 ,1 ,1 ,1)  =   -1 
2F(sigma+ ,A ,0 ,sigma ,sigma ,A ,1 ,1 ,1 ,1)  =   1 
2F(sigma- ,A ,0 ,sigma ,sigma ,A ,1 ,1 ,1 ,1)  =   1 
2F(sigma+ ,B ,1 ,sigma ,sigma ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
2F(sigma- ,B ,1 ,sigma ,sigma ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
2F(sigma+ ,C ,1 ,sigma ,sigma ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
2F(sigma- ,C ,1 ,sigma ,sigma ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
2F(sigma+ ,A ,2 ,sigma ,sigma ,A ,1 ,1 ,1 ,1)  =   1i 
2F(sigma- ,A ,2 ,sigma ,sigma ,A ,1 ,1 ,1 ,1)  =   -1i 
2F(B+ ,sigma ,1/2 ,B ,sigma ,A ,1 ,1 ,1 ,1)  =   1 
2F(C- ,sigma ,1/2 ,B ,sigma ,A ,1 ,1 ,1 ,1)  =   1 
2F(B+ ,sigma ,3/2 ,B ,sigma ,A ,1 ,1 ,1 ,1)  =   1 
2F(C- ,sigma ,3/2 ,B ,sigma ,A ,1 ,1 ,1 ,1)  =   -1 
2F(C+ ,sigma ,1/2 ,C ,sigma ,A ,1 ,1 ,1 ,1)  =   1 
2F(B- ,sigma ,1/2 ,C ,sigma ,A ,1 ,1 ,1 ,1)  =   1 
2F(C+ ,sigma ,3/2 ,C ,sigma ,A ,1 ,1 ,1 ,1)  =   1 
2F(B- ,sigma ,3/2 ,C ,sigma ,A ,1 ,1 ,1 ,1)  =   -1 
2F(A+ ,B ,1 ,A ,B ,A ,1 ,1 ,1 ,1)  =   1 
2F(A- ,C ,1 ,A ,B ,A ,1 ,1 ,1 ,1)  =   1 
2F(sigma+ ,sigma ,1/2 ,sigma ,B ,A ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/6 + 1/2 
2F(sigma- ,sigma ,1/2 ,sigma ,B ,A ,1 ,1 ,1 ,1)  =   1/2 - (3^(1/2)*1i)/6 
2F(sigma+ ,sigma ,3/2 ,sigma ,B ,A ,1 ,1 ,1 ,1)  =   1i/2 - 3^(1/2)/6 
2F(sigma- ,sigma ,3/2 ,sigma ,B ,A ,1 ,1 ,1 ,1)  =   - 3^(1/2)/6 - 1i/2 
2F(B+ ,A ,0 ,B ,B ,A ,1 ,1 ,1 ,1)  =   1 
2F(C- ,A ,0 ,B ,B ,A ,1 ,1 ,1 ,1)  =   1 
2F(B+ ,A ,2 ,B ,B ,A ,1 ,1 ,1 ,1)  =   1 
2F(C- ,A ,2 ,B ,B ,A ,1 ,1 ,1 ,1)  =   -1 
2F(B- ,B ,1 ,C ,B ,A ,1 ,1 ,1 ,1)  =   1 
2F(C+ ,C ,1 ,C ,B ,A ,1 ,1 ,1 ,1)  =   1 
2F(A- ,B ,1 ,A ,C ,A ,1 ,1 ,1 ,1)  =   1 
2F(A+ ,C ,1 ,A ,C ,A ,1 ,1 ,1 ,1)  =   1 
2F(sigma+ ,sigma ,1/2 ,sigma ,C ,A ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/6 + 1/2 
2F(sigma- ,sigma ,1/2 ,sigma ,C ,A ,1 ,1 ,1 ,1)  =   1/2 - (3^(1/2)*1i)/6 
2F(sigma+ ,sigma ,3/2 ,sigma ,C ,A ,1 ,1 ,1 ,1)  =   1i/2 - 3^(1/2)/6 
2F(sigma- ,sigma ,3/2 ,sigma ,C ,A ,1 ,1 ,1 ,1)  =   - 3^(1/2)/6 - 1i/2 
2F(B+ ,B ,1 ,B ,C ,A ,1 ,1 ,1 ,1)  =   1 
2F(C- ,C ,1 ,B ,C ,A ,1 ,1 ,1 ,1)  =   1 
2F(C+ ,A ,0 ,C ,C ,A ,1 ,1 ,1 ,1)  =   1 
2F(B- ,A ,0 ,C ,C ,A ,1 ,1 ,1 ,1)  =   1 
2F(C+ ,A ,2 ,C ,C ,A ,1 ,1 ,1 ,1)  =   1 
2F(B- ,A ,2 ,C ,C ,A ,1 ,1 ,1 ,1)  =   -1 
2F(sigma+ ,sigma ,0 ,A ,A ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(sigma- ,sigma ,0 ,A ,A ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(sigma+ ,sigma ,2 ,A ,A ,sigma ,1 ,1 ,1 ,1)  =   -1i 
2F(sigma- ,sigma ,2 ,A ,A ,sigma ,1 ,1 ,1 ,1)  =   1i 
2F(A+ ,A ,1/2 ,sigma ,A ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(A- ,A ,1/2 ,sigma ,A ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(C+ ,B ,1/2 ,sigma ,A ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(C- ,B ,1/2 ,sigma ,A ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(B+ ,C ,1/2 ,sigma ,A ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(B- ,C ,1/2 ,sigma ,A ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(A+ ,A ,3/2 ,sigma ,A ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(A- ,A ,3/2 ,sigma ,A ,sigma ,1 ,1 ,1 ,1)  =   -1 
2F(C+ ,B ,3/2 ,sigma ,A ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(C- ,B ,3/2 ,sigma ,A ,sigma ,1 ,1 ,1 ,1)  =   -1 
2F(B+ ,C ,3/2 ,sigma ,A ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(B- ,C ,3/2 ,sigma ,A ,sigma ,1 ,1 ,1 ,1)  =   -1 
2F(sigma+ ,sigma ,1 ,B ,A ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
2F(sigma- ,sigma ,1 ,B ,A ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
2F(sigma+ ,sigma ,1 ,C ,A ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
2F(sigma- ,sigma ,1 ,C ,A ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
2F(sigma+ ,A ,1/2 ,A ,sigma ,sigma ,1 ,1 ,1 ,1)  =   3^(1/2)/2 - 1i/2 
2F(sigma- ,A ,1/2 ,A ,sigma ,sigma ,1 ,1 ,1 ,1)  =   3^(1/2)/2 + 1i/2 
2F(sigma+ ,B ,1/2 ,A ,sigma ,sigma ,1 ,1 ,1 ,1)  =   3^(1/2)/2 - 1i/2 
2F(sigma- ,B ,1/2 ,A ,sigma ,sigma ,1 ,1 ,1 ,1)  =   3^(1/2)/2 + 1i/2 
2F(sigma+ ,C ,1/2 ,A ,sigma ,sigma ,1 ,1 ,1 ,1)  =   3^(1/2)/2 - 1i/2 
2F(sigma- ,C ,1/2 ,A ,sigma ,sigma ,1 ,1 ,1 ,1)  =   3^(1/2)/2 + 1i/2 
2F(sigma+ ,A ,3/2 ,A ,sigma ,sigma ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
2F(sigma- ,A ,3/2 ,A ,sigma ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
2F(sigma+ ,B ,3/2 ,A ,sigma ,sigma ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
2F(sigma- ,B ,3/2 ,A ,sigma ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
2F(sigma+ ,C ,3/2 ,A ,sigma ,sigma ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
2F(sigma- ,C ,3/2 ,A ,sigma ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
2F(A+ ,sigma ,0 ,sigma ,sigma ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(B+ ,sigma ,0 ,sigma ,sigma ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(C+ ,sigma ,0 ,sigma ,sigma ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(A- ,sigma ,0 ,sigma ,sigma ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(B- ,sigma ,0 ,sigma ,sigma ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(C- ,sigma ,0 ,sigma ,sigma ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(A+ ,sigma ,1 ,sigma ,sigma ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(B+ ,sigma ,1 ,sigma ,sigma ,sigma ,1 ,1 ,1 ,1)  =   -1/2 
2F(C+ ,sigma ,1 ,sigma ,sigma ,sigma ,1 ,1 ,1 ,1)  =   -1/2 
2F(A- ,sigma ,1 ,sigma ,sigma ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(B- ,sigma ,1 ,sigma ,sigma ,sigma ,1 ,1 ,1 ,1)  =   -1/2 
2F(C- ,sigma ,1 ,sigma ,sigma ,sigma ,1 ,1 ,1 ,1)  =   -1/2 
2F(A+ ,sigma ,2 ,sigma ,sigma ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(B+ ,sigma ,2 ,sigma ,sigma ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(C+ ,sigma ,2 ,sigma ,sigma ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(A- ,sigma ,2 ,sigma ,sigma ,sigma ,1 ,1 ,1 ,1)  =   -1 
2F(B- ,sigma ,2 ,sigma ,sigma ,sigma ,1 ,1 ,1 ,1)  =   -1 
2F(C- ,sigma ,2 ,sigma ,sigma ,sigma ,1 ,1 ,1 ,1)  =   -1 
2F(sigma+ ,A ,1/2 ,B ,sigma ,sigma ,1 ,1 ,1 ,1)  =   3^(1/2)/2 - 1i/2 
2F(sigma- ,A ,1/2 ,B ,sigma ,sigma ,1 ,1 ,1 ,1)  =   3^(1/2)/2 + 1i/2 
2F(sigma+ ,B ,1/2 ,B ,sigma ,sigma ,1 ,1 ,1 ,1)  =   1i 
2F(sigma- ,B ,1/2 ,B ,sigma ,sigma ,1 ,1 ,1 ,1)  =   -1i 
2F(sigma+ ,C ,1/2 ,B ,sigma ,sigma ,1 ,1 ,1 ,1)  =   - 3^(1/2)/2 - 1i/2 
2F(sigma- ,C ,1/2 ,B ,sigma ,sigma ,1 ,1 ,1 ,1)  =   1i/2 - 3^(1/2)/2 
2F(sigma+ ,A ,3/2 ,B ,sigma ,sigma ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
2F(sigma- ,A ,3/2 ,B ,sigma ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
2F(sigma+ ,B ,3/2 ,B ,sigma ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(sigma- ,B ,3/2 ,B ,sigma ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(sigma+ ,C ,3/2 ,B ,sigma ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
2F(sigma- ,C ,3/2 ,B ,sigma ,sigma ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
2F(sigma+ ,A ,1/2 ,C ,sigma ,sigma ,1 ,1 ,1 ,1)  =   3^(1/2)/2 - 1i/2 
2F(sigma- ,A ,1/2 ,C ,sigma ,sigma ,1 ,1 ,1 ,1)  =   3^(1/2)/2 + 1i/2 
2F(sigma+ ,B ,1/2 ,C ,sigma ,sigma ,1 ,1 ,1 ,1)  =   - 3^(1/2)/2 - 1i/2 
2F(sigma- ,B ,1/2 ,C ,sigma ,sigma ,1 ,1 ,1 ,1)  =   1i/2 - 3^(1/2)/2 
2F(sigma+ ,C ,1/2 ,C ,sigma ,sigma ,1 ,1 ,1 ,1)  =   1i 
2F(sigma- ,C ,1/2 ,C ,sigma ,sigma ,1 ,1 ,1 ,1)  =   -1i 
2F(sigma+ ,A ,3/2 ,C ,sigma ,sigma ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
2F(sigma- ,A ,3/2 ,C ,sigma ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
2F(sigma+ ,B ,3/2 ,C ,sigma ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/2 - 1/2 
2F(sigma- ,B ,3/2 ,C ,sigma ,sigma ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/2 - 1/2 
2F(sigma+ ,C ,3/2 ,C ,sigma ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(sigma- ,C ,3/2 ,C ,sigma ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(sigma+ ,sigma ,1 ,A ,B ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
2F(sigma- ,sigma ,1 ,A ,B ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
2F(B+ ,A ,1/2 ,sigma ,B ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(C- ,A ,1/2 ,sigma ,B ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(A+ ,B ,1/2 ,sigma ,B ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(B- ,B ,1/2 ,sigma ,B ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(C+ ,C ,1/2 ,sigma ,B ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(A- ,C ,1/2 ,sigma ,B ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(B+ ,A ,3/2 ,sigma ,B ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(C- ,A ,3/2 ,sigma ,B ,sigma ,1 ,1 ,1 ,1)  =   -1 
2F(A+ ,B ,3/2 ,sigma ,B ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(B- ,B ,3/2 ,sigma ,B ,sigma ,1 ,1 ,1 ,1)  =   -1 
2F(C+ ,C ,3/2 ,sigma ,B ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(A- ,C ,3/2 ,sigma ,B ,sigma ,1 ,1 ,1 ,1)  =   -1 
2F(sigma+ ,sigma ,0 ,B ,B ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(sigma- ,sigma ,0 ,B ,B ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(sigma+ ,sigma ,2 ,B ,B ,sigma ,1 ,1 ,1 ,1)  =   -1i 
2F(sigma- ,sigma ,2 ,B ,B ,sigma ,1 ,1 ,1 ,1)  =   1i 
2F(sigma+ ,sigma ,1 ,C ,B ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
2F(sigma- ,sigma ,1 ,C ,B ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
2F(sigma+ ,sigma ,1 ,A ,C ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
2F(sigma- ,sigma ,1 ,A ,C ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
2F(C+ ,A ,1/2 ,sigma ,C ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(B- ,A ,1/2 ,sigma ,C ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(B+ ,B ,1/2 ,sigma ,C ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(A- ,B ,1/2 ,sigma ,C ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(A+ ,C ,1/2 ,sigma ,C ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(C- ,C ,1/2 ,sigma ,C ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(C+ ,A ,3/2 ,sigma ,C ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(B- ,A ,3/2 ,sigma ,C ,sigma ,1 ,1 ,1 ,1)  =   -1 
2F(B+ ,B ,3/2 ,sigma ,C ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(A- ,B ,3/2 ,sigma ,C ,sigma ,1 ,1 ,1 ,1)  =   -1 
2F(A+ ,C ,3/2 ,sigma ,C ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(C- ,C ,3/2 ,sigma ,C ,sigma ,1 ,1 ,1 ,1)  =   -1 
2F(sigma+ ,sigma ,1 ,B ,C ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
2F(sigma- ,sigma ,1 ,B ,C ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
2F(sigma+ ,sigma ,0 ,C ,C ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(sigma- ,sigma ,0 ,C ,C ,sigma ,1 ,1 ,1 ,1)  =   1 
2F(sigma+ ,sigma ,2 ,C ,C ,sigma ,1 ,1 ,1 ,1)  =   -1i 
2F(sigma- ,sigma ,2 ,C ,C ,sigma ,1 ,1 ,1 ,1)  =   1i 
2F(C+ ,B ,0 ,A ,A ,B ,1 ,1 ,1 ,1)  =   1 
2F(C- ,B ,0 ,A ,A ,B ,1 ,1 ,1 ,1)  =   1 
2F(C+ ,B ,2 ,A ,A ,B ,1 ,1 ,1 ,1)  =   1 
2F(C- ,B ,2 ,A ,A ,B ,1 ,1 ,1 ,1)  =   -1 
2F(sigma+ ,sigma ,1/2 ,sigma ,A ,B ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/6 + 1/2 
2F(sigma- ,sigma ,1/2 ,sigma ,A ,B ,1 ,1 ,1 ,1)  =   1/2 - (3^(1/2)*1i)/6 
2F(sigma+ ,sigma ,3/2 ,sigma ,A ,B ,1 ,1 ,1 ,1)  =   1i/2 - 3^(1/2)/6 
2F(sigma- ,sigma ,3/2 ,sigma ,A ,B ,1 ,1 ,1 ,1)  =   - 3^(1/2)/6 - 1i/2 
2F(A+ ,A ,1 ,B ,A ,B ,1 ,1 ,1 ,1)  =   1 
2F(B- ,C ,1 ,B ,A ,B ,1 ,1 ,1 ,1)  =   1 
2F(A- ,A ,1 ,C ,A ,B ,1 ,1 ,1 ,1)  =   1 
2F(B+ ,C ,1 ,C ,A ,B ,1 ,1 ,1 ,1)  =   1 
2F(C+ ,sigma ,1/2 ,A ,sigma ,B ,1 ,1 ,1 ,1)  =   1 
2F(C- ,sigma ,1/2 ,A ,sigma ,B ,1 ,1 ,1 ,1)  =   1 
2F(C+ ,sigma ,3/2 ,A ,sigma ,B ,1 ,1 ,1 ,1)  =   1 
2F(C- ,sigma ,3/2 ,A ,sigma ,B ,1 ,1 ,1 ,1)  =   -1 
2F(sigma+ ,B ,0 ,sigma ,sigma ,B ,1 ,1 ,1 ,1)  =   1 
2F(sigma- ,B ,0 ,sigma ,sigma ,B ,1 ,1 ,1 ,1)  =   1 
2F(sigma+ ,A ,1 ,sigma ,sigma ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
2F(sigma- ,A ,1 ,sigma ,sigma ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
2F(sigma+ ,C ,1 ,sigma ,sigma ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
2F(sigma- ,C ,1 ,sigma ,sigma ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
2F(sigma+ ,B ,2 ,sigma ,sigma ,B ,1 ,1 ,1 ,1)  =   1i 
2F(sigma- ,B ,2 ,sigma ,sigma ,B ,1 ,1 ,1 ,1)  =   -1i 
2F(A+ ,sigma ,1/2 ,B ,sigma ,B ,1 ,1 ,1 ,1)  =   1 
2F(B- ,sigma ,1/2 ,B ,sigma ,B ,1 ,1 ,1 ,1)  =   1 
2F(A+ ,sigma ,3/2 ,B ,sigma ,B ,1 ,1 ,1 ,1)  =   1 
2F(B- ,sigma ,3/2 ,B ,sigma ,B ,1 ,1 ,1 ,1)  =   -1 
2F(B+ ,sigma ,1/2 ,C ,sigma ,B ,1 ,1 ,1 ,1)  =   1 
2F(A- ,sigma ,1/2 ,C ,sigma ,B ,1 ,1 ,1 ,1)  =   1 
2F(B+ ,sigma ,3/2 ,C ,sigma ,B ,1 ,1 ,1 ,1)  =   1 
2F(A- ,sigma ,3/2 ,C ,sigma ,B ,1 ,1 ,1 ,1)  =   -1 
2F(C- ,A ,1 ,A ,B ,B ,1 ,1 ,1 ,1)  =   1 
2F(C+ ,C ,1 ,A ,B ,B ,1 ,1 ,1 ,1)  =   1 
2F(sigma+ ,sigma ,1/2 ,sigma ,B ,B ,1 ,1 ,1 ,1)  =   -(3^(1/2)*1i)/3 
2F(sigma- ,sigma ,1/2 ,sigma ,B ,B ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/3 
2F(sigma+ ,sigma ,3/2 ,sigma ,B ,B ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
2F(sigma- ,sigma ,3/2 ,sigma ,B ,B ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
2F(A+ ,B ,0 ,B ,B ,B ,1 ,1 ,1 ,1)  =   1 
2F(B- ,B ,0 ,B ,B ,B ,1 ,1 ,1 ,1)  =   1 
2F(A+ ,B ,2 ,B ,B ,B ,1 ,1 ,1 ,1)  =   1 
2F(B- ,B ,2 ,B ,B ,B ,1 ,1 ,1 ,1)  =   -1 
2F(B+ ,A ,1 ,C ,B ,B ,1 ,1 ,1 ,1)  =   1 
2F(A- ,C ,1 ,C ,B ,B ,1 ,1 ,1 ,1)  =   1 
2F(C+ ,A ,1 ,A ,C ,B ,1 ,1 ,1 ,1)  =   1 
2F(C- ,C ,1 ,A ,C ,B ,1 ,1 ,1 ,1)  =   1 
2F(sigma+ ,sigma ,1/2 ,sigma ,C ,B ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/6 - 1/2 
2F(sigma- ,sigma ,1/2 ,sigma ,C ,B ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/6 - 1/2 
2F(sigma+ ,sigma ,3/2 ,sigma ,C ,B ,1 ,1 ,1 ,1)  =   - 3^(1/2)/6 - 1i/2 
2F(sigma- ,sigma ,3/2 ,sigma ,C ,B ,1 ,1 ,1 ,1)  =   1i/2 - 3^(1/2)/6 
2F(B- ,A ,1 ,B ,C ,B ,1 ,1 ,1 ,1)  =   1 
2F(A+ ,C ,1 ,B ,C ,B ,1 ,1 ,1 ,1)  =   1 
2F(B+ ,B ,0 ,C ,C ,B ,1 ,1 ,1 ,1)  =   1 
2F(A- ,B ,0 ,C ,C ,B ,1 ,1 ,1 ,1)  =   1 
2F(B+ ,B ,2 ,C ,C ,B ,1 ,1 ,1 ,1)  =   1 
2F(A- ,B ,2 ,C ,C ,B ,1 ,1 ,1 ,1)  =   -1 
2F(B+ ,C ,0 ,A ,A ,C ,1 ,1 ,1 ,1)  =   1 
2F(B- ,C ,0 ,A ,A ,C ,1 ,1 ,1 ,1)  =   1 
2F(B+ ,C ,2 ,A ,A ,C ,1 ,1 ,1 ,1)  =   1 
2F(B- ,C ,2 ,A ,A ,C ,1 ,1 ,1 ,1)  =   -1 
2F(sigma+ ,sigma ,1/2 ,sigma ,A ,C ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/6 + 1/2 
2F(sigma- ,sigma ,1/2 ,sigma ,A ,C ,1 ,1 ,1 ,1)  =   1/2 - (3^(1/2)*1i)/6 
2F(sigma+ ,sigma ,3/2 ,sigma ,A ,C ,1 ,1 ,1 ,1)  =   1i/2 - 3^(1/2)/6 
2F(sigma- ,sigma ,3/2 ,sigma ,A ,C ,1 ,1 ,1 ,1)  =   - 3^(1/2)/6 - 1i/2 
2F(A- ,A ,1 ,B ,A ,C ,1 ,1 ,1 ,1)  =   1 
2F(C+ ,B ,1 ,B ,A ,C ,1 ,1 ,1 ,1)  =   1 
2F(A+ ,A ,1 ,C ,A ,C ,1 ,1 ,1 ,1)  =   1 
2F(C- ,B ,1 ,C ,A ,C ,1 ,1 ,1 ,1)  =   1 
2F(B+ ,sigma ,1/2 ,A ,sigma ,C ,1 ,1 ,1 ,1)  =   1 
2F(B- ,sigma ,1/2 ,A ,sigma ,C ,1 ,1 ,1 ,1)  =   1 
2F(B+ ,sigma ,3/2 ,A ,sigma ,C ,1 ,1 ,1 ,1)  =   1 
2F(B- ,sigma ,3/2 ,A ,sigma ,C ,1 ,1 ,1 ,1)  =   -1 
2F(sigma+ ,C ,0 ,sigma ,sigma ,C ,1 ,1 ,1 ,1)  =   1 
2F(sigma- ,C ,0 ,sigma ,sigma ,C ,1 ,1 ,1 ,1)  =   1 
2F(sigma+ ,A ,1 ,sigma ,sigma ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
2F(sigma- ,A ,1 ,sigma ,sigma ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
2F(sigma+ ,B ,1 ,sigma ,sigma ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
2F(sigma- ,B ,1 ,sigma ,sigma ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
2F(sigma+ ,C ,2 ,sigma ,sigma ,C ,1 ,1 ,1 ,1)  =   1i 
2F(sigma- ,C ,2 ,sigma ,sigma ,C ,1 ,1 ,1 ,1)  =   -1i 
2F(C+ ,sigma ,1/2 ,B ,sigma ,C ,1 ,1 ,1 ,1)  =   1 
2F(A- ,sigma ,1/2 ,B ,sigma ,C ,1 ,1 ,1 ,1)  =   1 
2F(C+ ,sigma ,3/2 ,B ,sigma ,C ,1 ,1 ,1 ,1)  =   1 
2F(A- ,sigma ,3/2 ,B ,sigma ,C ,1 ,1 ,1 ,1)  =   -1 
2F(A+ ,sigma ,1/2 ,C ,sigma ,C ,1 ,1 ,1 ,1)  =   1 
2F(C- ,sigma ,1/2 ,C ,sigma ,C ,1 ,1 ,1 ,1)  =   1 
2F(A+ ,sigma ,3/2 ,C ,sigma ,C ,1 ,1 ,1 ,1)  =   1 
2F(C- ,sigma ,3/2 ,C ,sigma ,C ,1 ,1 ,1 ,1)  =   -1 
2F(B+ ,A ,1 ,A ,B ,C ,1 ,1 ,1 ,1)  =   1 
2F(B- ,B ,1 ,A ,B ,C ,1 ,1 ,1 ,1)  =   1 
2F(sigma+ ,sigma ,1/2 ,sigma ,B ,C ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/6 - 1/2 
2F(sigma- ,sigma ,1/2 ,sigma ,B ,C ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/6 - 1/2 
2F(sigma+ ,sigma ,3/2 ,sigma ,B ,C ,1 ,1 ,1 ,1)  =   - 3^(1/2)/6 - 1i/2 
2F(sigma- ,sigma ,3/2 ,sigma ,B ,C ,1 ,1 ,1 ,1)  =   1i/2 - 3^(1/2)/6 
2F(C+ ,C ,0 ,B ,B ,C ,1 ,1 ,1 ,1)  =   1 
2F(A- ,C ,0 ,B ,B ,C ,1 ,1 ,1 ,1)  =   1 
2F(C+ ,C ,2 ,B ,B ,C ,1 ,1 ,1 ,1)  =   1 
2F(A- ,C ,2 ,B ,B ,C ,1 ,1 ,1 ,1)  =   -1 
2F(C- ,A ,1 ,C ,B ,C ,1 ,1 ,1 ,1)  =   1 
2F(A+ ,B ,1 ,C ,B ,C ,1 ,1 ,1 ,1)  =   1 
2F(B- ,A ,1 ,A ,C ,C ,1 ,1 ,1 ,1)  =   1 
2F(B+ ,B ,1 ,A ,C ,C ,1 ,1 ,1 ,1)  =   1 
2F(sigma+ ,sigma ,1/2 ,sigma ,C ,C ,1 ,1 ,1 ,1)  =   -(3^(1/2)*1i)/3 
2F(sigma- ,sigma ,1/2 ,sigma ,C ,C ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/3 
2F(sigma+ ,sigma ,3/2 ,sigma ,C ,C ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
2F(sigma- ,sigma ,3/2 ,sigma ,C ,C ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
2F(C+ ,A ,1 ,B ,C ,C ,1 ,1 ,1 ,1)  =   1 
2F(A- ,B ,1 ,B ,C ,C ,1 ,1 ,1 ,1)  =   1 
2F(A+ ,C ,0 ,C ,C ,C ,1 ,1 ,1 ,1)  =   1 
2F(C- ,C ,0 ,C ,C ,C ,1 ,1 ,1 ,1)  =   1 
2F(A+ ,C ,2 ,C ,C ,C ,1 ,1 ,1 ,1)  =   1 
2F(C- ,C ,2 ,C ,C ,C ,1 ,1 ,1 ,1)  =   -1 
2F(sigma+ ,sigma ,1 ,B ,A ,sigma ,2 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/2 
2F(sigma- ,sigma ,1 ,B ,A ,sigma ,2 ,1 ,1 ,1)  =   (2^(1/2)*1i)/2 
2F(sigma+ ,sigma ,1 ,C ,A ,sigma ,2 ,1 ,1 ,1)  =   (2^(1/2)*1i)/2 
2F(sigma- ,sigma ,1 ,C ,A ,sigma ,2 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/2 
2F(B+ ,sigma ,1 ,sigma ,sigma ,sigma ,2 ,1 ,1 ,1)  =   3^(1/2)/2 
2F(C+ ,sigma ,1 ,sigma ,sigma ,sigma ,2 ,1 ,1 ,1)  =   -3^(1/2)/2 
2F(B- ,sigma ,1 ,sigma ,sigma ,sigma ,2 ,1 ,1 ,1)  =   3^(1/2)/2 
2F(C- ,sigma ,1 ,sigma ,sigma ,sigma ,2 ,1 ,1 ,1)  =   -3^(1/2)/2 
2F(sigma+ ,sigma ,1 ,A ,B ,sigma ,2 ,1 ,1 ,1)  =   (2^(1/2)*1i)/2 
2F(sigma- ,sigma ,1 ,A ,B ,sigma ,2 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/2 
2F(sigma+ ,sigma ,1 ,C ,B ,sigma ,2 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/2 
2F(sigma- ,sigma ,1 ,C ,B ,sigma ,2 ,1 ,1 ,1)  =   (2^(1/2)*1i)/2 
2F(sigma+ ,sigma ,1 ,A ,C ,sigma ,2 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/2 
2F(sigma- ,sigma ,1 ,A ,C ,sigma ,2 ,1 ,1 ,1)  =   (2^(1/2)*1i)/2 
2F(sigma+ ,sigma ,1 ,B ,C ,sigma ,2 ,1 ,1 ,1)  =   (2^(1/2)*1i)/2 
2F(sigma- ,sigma ,1 ,B ,C ,sigma ,2 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/2 
2F(sigma+ ,B ,1 ,sigma ,sigma ,A ,1 ,1 ,1 ,2)  =   -(2^(1/2)*1i)/2 
2F(sigma- ,B ,1 ,sigma ,sigma ,A ,1 ,1 ,1 ,2)  =   (2^(1/2)*1i)/2 
2F(sigma+ ,C ,1 ,sigma ,sigma ,A ,1 ,1 ,1 ,2)  =   (2^(1/2)*1i)/2 
2F(sigma- ,C ,1 ,sigma ,sigma ,A ,1 ,1 ,1 ,2)  =   -(2^(1/2)*1i)/2 
2F(B+ ,sigma ,1 ,sigma ,sigma ,sigma ,1 ,1 ,1 ,2)  =   -3^(1/2)/2 
2F(C+ ,sigma ,1 ,sigma ,sigma ,sigma ,1 ,1 ,1 ,2)  =   3^(1/2)/2 
2F(B- ,sigma ,1 ,sigma ,sigma ,sigma ,1 ,1 ,1 ,2)  =   3^(1/2)/2 
2F(C- ,sigma ,1 ,sigma ,sigma ,sigma ,1 ,1 ,1 ,2)  =   -3^(1/2)/2 
2F(sigma+ ,A ,1 ,sigma ,sigma ,B ,1 ,1 ,1 ,2)  =   (2^(1/2)*1i)/2 
2F(sigma- ,A ,1 ,sigma ,sigma ,B ,1 ,1 ,1 ,2)  =   -(2^(1/2)*1i)/2 
2F(sigma+ ,C ,1 ,sigma ,sigma ,B ,1 ,1 ,1 ,2)  =   -(2^(1/2)*1i)/2 
2F(sigma- ,C ,1 ,sigma ,sigma ,B ,1 ,1 ,1 ,2)  =   (2^(1/2)*1i)/2 
2F(sigma+ ,A ,1 ,sigma ,sigma ,C ,1 ,1 ,1 ,2)  =   -(2^(1/2)*1i)/2 
2F(sigma- ,A ,1 ,sigma ,sigma ,C ,1 ,1 ,1 ,2)  =   (2^(1/2)*1i)/2 
2F(sigma+ ,B ,1 ,sigma ,sigma ,C ,1 ,1 ,1 ,2)  =   (2^(1/2)*1i)/2 
2F(sigma- ,B ,1 ,sigma ,sigma ,C ,1 ,1 ,1 ,2)  =   -(2^(1/2)*1i)/2 
2F(A+ ,sigma ,1 ,sigma ,sigma ,sigma ,2 ,1 ,1 ,2)  =   1 
2F(B+ ,sigma ,1 ,sigma ,sigma ,sigma ,2 ,1 ,1 ,2)  =   -1/2 
2F(C+ ,sigma ,1 ,sigma ,sigma ,sigma ,2 ,1 ,1 ,2)  =   -1/2 
2F(A- ,sigma ,1 ,sigma ,sigma ,sigma ,2 ,1 ,1 ,2)  =   -1 
2F(B- ,sigma ,1 ,sigma ,sigma ,sigma ,2 ,1 ,1 ,2)  =   1/2 
2F(C- ,sigma ,1 ,sigma ,sigma ,sigma ,2 ,1 ,1 ,2)  =   1/2 


==> anc/3Fsymbol.txt <==
This file contains the non-zero entries for the 3F symbol.
 
3F(A,alpha,beta,B,C,gamma,m,n,j,k) as in equation (A.16)
 
(A,B,C) -> A,sigma,B,C -> simple objects in module category M = Tambara-Yamagami
 
(alpha,beta,gamma) -> 0,1/2,1,3/2,2 -> simple objects in D = |su_2(4)|
 
3F(A ,0 ,0 ,A ,A ,0 ,1 ,1 ,1 ,1)  =   1 
3F(A ,2 ,2 ,A ,A ,0 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,1/2 ,1/2 ,sigma ,A ,0 ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
3F(sigma ,3/2 ,3/2 ,sigma ,A ,0 ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
3F(B ,1 ,1 ,B ,A ,0 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(C ,1 ,1 ,C ,A ,0 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(A ,1/2 ,1/2 ,A ,sigma ,0 ,1 ,1 ,1 ,1)  =   1 
3F(A ,3/2 ,3/2 ,A ,sigma ,0 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,0 ,0 ,sigma ,sigma ,0 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,1 ,1 ,sigma ,sigma ,0 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(sigma ,2 ,2 ,sigma ,sigma ,0 ,1 ,1 ,1 ,1)  =   -1 
3F(B ,1/2 ,1/2 ,B ,sigma ,0 ,1 ,1 ,1 ,1)  =   1 
3F(B ,3/2 ,3/2 ,B ,sigma ,0 ,1 ,1 ,1 ,1)  =   1 
3F(C ,1/2 ,1/2 ,C ,sigma ,0 ,1 ,1 ,1 ,1)  =   1 
3F(C ,3/2 ,3/2 ,C ,sigma ,0 ,1 ,1 ,1 ,1)  =   1 
3F(A ,1 ,1 ,A ,B ,0 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(sigma ,1/2 ,1/2 ,sigma ,B ,0 ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
3F(sigma ,3/2 ,3/2 ,sigma ,B ,0 ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
3F(B ,0 ,0 ,B ,B ,0 ,1 ,1 ,1 ,1)  =   1 
3F(B ,2 ,2 ,B ,B ,0 ,1 ,1 ,1 ,1)  =   1 
3F(C ,1 ,1 ,C ,B ,0 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(A ,1 ,1 ,A ,C ,0 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(sigma ,1/2 ,1/2 ,sigma ,C ,0 ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
3F(sigma ,3/2 ,3/2 ,sigma ,C ,0 ,1 ,1 ,1 ,1)  =   3^(1/2)/3 
3F(B ,1 ,1 ,B ,C ,0 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(C ,0 ,0 ,C ,C ,0 ,1 ,1 ,1 ,1)  =   1 
3F(C ,2 ,2 ,C ,C ,0 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,1/2 ,0 ,A ,A ,1/2 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,3/2 ,2 ,A ,A ,1/2 ,1 ,1 ,1 ,1)  =   -1 
3F(A ,0 ,1/2 ,sigma ,A ,1/2 ,1 ,1 ,1 ,1)  =   1 
3F(B ,1 ,1/2 ,sigma ,A ,1/2 ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
3F(C ,1 ,1/2 ,sigma ,A ,1/2 ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
3F(B ,1 ,3/2 ,sigma ,A ,1/2 ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
3F(C ,1 ,3/2 ,sigma ,A ,1/2 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(A ,2 ,3/2 ,sigma ,A ,1/2 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,1/2 ,1 ,B ,A ,1/2 ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
3F(sigma ,3/2 ,1 ,B ,A ,1/2 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(sigma ,1/2 ,1 ,C ,A ,1/2 ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
3F(sigma ,3/2 ,1 ,C ,A ,1/2 ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
3F(sigma ,0 ,1/2 ,A ,sigma ,1/2 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,1 ,1/2 ,A ,sigma ,1/2 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,2 ,3/2 ,A ,sigma ,1/2 ,1 ,1 ,1 ,1)  =   1 
3F(A ,1/2 ,0 ,sigma ,sigma ,1/2 ,1 ,1 ,1 ,1)  =   1 
3F(B ,1/2 ,0 ,sigma ,sigma ,1/2 ,1 ,1 ,1 ,1)  =   1 
3F(C ,1/2 ,0 ,sigma ,sigma ,1/2 ,1 ,1 ,1 ,1)  =   1 
3F(A ,1/2 ,1 ,sigma ,sigma ,1/2 ,1 ,1 ,1 ,1)  =   1 
3F(B ,1/2 ,1 ,sigma ,sigma ,1/2 ,1 ,1 ,1 ,1)  =   -1/2 
3F(C ,1/2 ,1 ,sigma ,sigma ,1/2 ,1 ,1 ,1 ,1)  =   -1/2 
3F(B ,3/2 ,1 ,sigma ,sigma ,1/2 ,1 ,1 ,1 ,1)  =   3^(1/2)/2 
3F(C ,3/2 ,1 ,sigma ,sigma ,1/2 ,1 ,1 ,1 ,1)  =   -3^(1/2)/2 
3F(A ,3/2 ,2 ,sigma ,sigma ,1/2 ,1 ,1 ,1 ,1)  =   1 
3F(B ,3/2 ,2 ,sigma ,sigma ,1/2 ,1 ,1 ,1 ,1)  =   1 
3F(C ,3/2 ,2 ,sigma ,sigma ,1/2 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,0 ,1/2 ,B ,sigma ,1/2 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,1 ,1/2 ,B ,sigma ,1/2 ,1 ,1 ,1 ,1)  =   -1/2 
3F(sigma ,1 ,3/2 ,B ,sigma ,1/2 ,1 ,1 ,1 ,1)  =   -3^(1/2)/2 
3F(sigma ,2 ,3/2 ,B ,sigma ,1/2 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,0 ,1/2 ,C ,sigma ,1/2 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,1 ,1/2 ,C ,sigma ,1/2 ,1 ,1 ,1 ,1)  =   -1/2 
3F(sigma ,1 ,3/2 ,C ,sigma ,1/2 ,1 ,1 ,1 ,1)  =   3^(1/2)/2 
3F(sigma ,2 ,3/2 ,C ,sigma ,1/2 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,1/2 ,1 ,A ,B ,1/2 ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
3F(sigma ,3/2 ,1 ,A ,B ,1/2 ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
3F(B ,0 ,1/2 ,sigma ,B ,1/2 ,1 ,1 ,1 ,1)  =   1 
3F(A ,1 ,1/2 ,sigma ,B ,1/2 ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
3F(C ,1 ,1/2 ,sigma ,B ,1/2 ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
3F(A ,1 ,3/2 ,sigma ,B ,1/2 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(C ,1 ,3/2 ,sigma ,B ,1/2 ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
3F(B ,2 ,3/2 ,sigma ,B ,1/2 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,1/2 ,0 ,B ,B ,1/2 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,3/2 ,2 ,B ,B ,1/2 ,1 ,1 ,1 ,1)  =   -1 
3F(sigma ,1/2 ,1 ,C ,B ,1/2 ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
3F(sigma ,3/2 ,1 ,C ,B ,1/2 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(sigma ,1/2 ,1 ,A ,C ,1/2 ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
3F(sigma ,3/2 ,1 ,A ,C ,1/2 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(C ,0 ,1/2 ,sigma ,C ,1/2 ,1 ,1 ,1 ,1)  =   1 
3F(A ,1 ,1/2 ,sigma ,C ,1/2 ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
3F(B ,1 ,1/2 ,sigma ,C ,1/2 ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
3F(A ,1 ,3/2 ,sigma ,C ,1/2 ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
3F(B ,1 ,3/2 ,sigma ,C ,1/2 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(C ,2 ,3/2 ,sigma ,C ,1/2 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,1/2 ,1 ,B ,C ,1/2 ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
3F(sigma ,3/2 ,1 ,B ,C ,1/2 ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
3F(sigma ,1/2 ,0 ,C ,C ,1/2 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,3/2 ,2 ,C ,C ,1/2 ,1 ,1 ,1 ,1)  =   -1 
3F(B ,1 ,0 ,A ,A ,1 ,1 ,1 ,1 ,1)  =   1 
3F(C ,1 ,0 ,A ,A ,1 ,1 ,1 ,1 ,1)  =   1 
3F(B ,1 ,2 ,A ,A ,1 ,1 ,1 ,1 ,1)  =   -1 
3F(C ,1 ,2 ,A ,A ,1 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,1/2 ,1/2 ,sigma ,A ,1 ,1 ,1 ,1 ,1)  =   -6^(1/2)/3 
3F(sigma ,3/2 ,3/2 ,sigma ,A ,1 ,1 ,1 ,1 ,1)  =   6^(1/2)/3 
3F(A ,0 ,1 ,B ,A ,1 ,1 ,1 ,1 ,1)  =   1 
3F(C ,1 ,1 ,B ,A ,1 ,1 ,1 ,1 ,1)  =   1 
3F(A ,2 ,1 ,B ,A ,1 ,1 ,1 ,1 ,1)  =   -1 
3F(A ,0 ,1 ,C ,A ,1 ,1 ,1 ,1 ,1)  =   1 
3F(B ,1 ,1 ,C ,A ,1 ,1 ,1 ,1 ,1)  =   1 
3F(A ,2 ,1 ,C ,A ,1 ,1 ,1 ,1 ,1)  =   1 
3F(B ,1/2 ,1/2 ,A ,sigma ,1 ,1 ,1 ,1 ,1)  =   -1 
3F(C ,1/2 ,1/2 ,A ,sigma ,1 ,1 ,1 ,1 ,1)  =   -1 
3F(B ,3/2 ,1/2 ,A ,sigma ,1 ,1 ,1 ,1 ,1)  =   1 
3F(C ,3/2 ,1/2 ,A ,sigma ,1 ,1 ,1 ,1 ,1)  =   -1 
3F(B ,1/2 ,3/2 ,A ,sigma ,1 ,1 ,1 ,1 ,1)  =   1 
3F(C ,1/2 ,3/2 ,A ,sigma ,1 ,1 ,1 ,1 ,1)  =   -1 
3F(B ,3/2 ,3/2 ,A ,sigma ,1 ,1 ,1 ,1 ,1)  =   1 
3F(C ,3/2 ,3/2 ,A ,sigma ,1 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,1 ,0 ,sigma ,sigma ,1 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,0 ,1 ,sigma ,sigma ,1 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,1 ,1 ,sigma ,sigma ,1 ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
3F(A ,1/2 ,1/2 ,B ,sigma ,1 ,1 ,1 ,1 ,1)  =   -1 
3F(C ,1/2 ,1/2 ,B ,sigma ,1 ,1 ,1 ,1 ,1)  =   -1 
3F(A ,3/2 ,1/2 ,B ,sigma ,1 ,1 ,1 ,1 ,1)  =   -1 
3F(C ,3/2 ,1/2 ,B ,sigma ,1 ,1 ,1 ,1 ,1)  =   1 
3F(A ,1/2 ,3/2 ,B ,sigma ,1 ,1 ,1 ,1 ,1)  =   -1 
3F(C ,1/2 ,3/2 ,B ,sigma ,1 ,1 ,1 ,1 ,1)  =   1 
3F(A ,3/2 ,3/2 ,B ,sigma ,1 ,1 ,1 ,1 ,1)  =   1 
3F(C ,3/2 ,3/2 ,B ,sigma ,1 ,1 ,1 ,1 ,1)  =   1 
3F(A ,1/2 ,1/2 ,C ,sigma ,1 ,1 ,1 ,1 ,1)  =   -1 
3F(B ,1/2 ,1/2 ,C ,sigma ,1 ,1 ,1 ,1 ,1)  =   -1 
3F(A ,3/2 ,1/2 ,C ,sigma ,1 ,1 ,1 ,1 ,1)  =   1 
3F(B ,3/2 ,1/2 ,C ,sigma ,1 ,1 ,1 ,1 ,1)  =   -1 
3F(A ,1/2 ,3/2 ,C ,sigma ,1 ,1 ,1 ,1 ,1)  =   1 
3F(B ,1/2 ,3/2 ,C ,sigma ,1 ,1 ,1 ,1 ,1)  =   -1 
3F(A ,3/2 ,3/2 ,C ,sigma ,1 ,1 ,1 ,1 ,1)  =   1 
3F(B ,3/2 ,3/2 ,C ,sigma ,1 ,1 ,1 ,1 ,1)  =   1 
3F(B ,0 ,1 ,A ,B ,1 ,1 ,1 ,1 ,1)  =   1 
3F(C ,1 ,1 ,A ,B ,1 ,1 ,1 ,1 ,1)  =   1 
3F(B ,2 ,1 ,A ,B ,1 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,1/2 ,1/2 ,sigma ,B ,1 ,1 ,1 ,1 ,1)  =   6^(1/2)/6 
3F(sigma ,3/2 ,1/2 ,sigma ,B ,1 ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
3F(sigma ,1/2 ,3/2 ,sigma ,B ,1 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(sigma ,3/2 ,3/2 ,sigma ,B ,1 ,1 ,1 ,1 ,1)  =   -6^(1/2)/6 
3F(A ,1 ,0 ,B ,B ,1 ,1 ,1 ,1 ,1)  =   1 
3F(C ,1 ,0 ,B ,B ,1 ,1 ,1 ,1 ,1)  =   1 
3F(A ,1 ,2 ,B ,B ,1 ,1 ,1 ,1 ,1)  =   1 
3F(C ,1 ,2 ,B ,B ,1 ,1 ,1 ,1 ,1)  =   -1 
3F(B ,0 ,1 ,C ,B ,1 ,1 ,1 ,1 ,1)  =   1 
3F(A ,1 ,1 ,C ,B ,1 ,1 ,1 ,1 ,1)  =   1 
3F(B ,2 ,1 ,C ,B ,1 ,1 ,1 ,1 ,1)  =   -1 
3F(C ,0 ,1 ,A ,C ,1 ,1 ,1 ,1 ,1)  =   1 
3F(B ,1 ,1 ,A ,C ,1 ,1 ,1 ,1 ,1)  =   1 
3F(C ,2 ,1 ,A ,C ,1 ,1 ,1 ,1 ,1)  =   -1 
3F(sigma ,1/2 ,1/2 ,sigma ,C ,1 ,1 ,1 ,1 ,1)  =   6^(1/2)/6 
3F(sigma ,3/2 ,1/2 ,sigma ,C ,1 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(sigma ,1/2 ,3/2 ,sigma ,C ,1 ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
3F(sigma ,3/2 ,3/2 ,sigma ,C ,1 ,1 ,1 ,1 ,1)  =   -6^(1/2)/6 
3F(C ,0 ,1 ,B ,C ,1 ,1 ,1 ,1 ,1)  =   1 
3F(A ,1 ,1 ,B ,C ,1 ,1 ,1 ,1 ,1)  =   1 
3F(C ,2 ,1 ,B ,C ,1 ,1 ,1 ,1 ,1)  =   1 
3F(A ,1 ,0 ,C ,C ,1 ,1 ,1 ,1 ,1)  =   1 
3F(B ,1 ,0 ,C ,C ,1 ,1 ,1 ,1 ,1)  =   1 
3F(A ,1 ,2 ,C ,C ,1 ,1 ,1 ,1 ,1)  =   -1 
3F(B ,1 ,2 ,C ,C ,1 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,3/2 ,0 ,A ,A ,3/2 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,1/2 ,2 ,A ,A ,3/2 ,1 ,1 ,1 ,1)  =   1 
3F(B ,1 ,1/2 ,sigma ,A ,3/2 ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
3F(C ,1 ,1/2 ,sigma ,A ,3/2 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(A ,2 ,1/2 ,sigma ,A ,3/2 ,1 ,1 ,1 ,1)  =   -1 
3F(A ,0 ,3/2 ,sigma ,A ,3/2 ,1 ,1 ,1 ,1)  =   1 
3F(B ,1 ,3/2 ,sigma ,A ,3/2 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(C ,1 ,3/2 ,sigma ,A ,3/2 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(sigma ,1/2 ,1 ,B ,A ,3/2 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(sigma ,3/2 ,1 ,B ,A ,3/2 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(sigma ,1/2 ,1 ,C ,A ,3/2 ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
3F(sigma ,3/2 ,1 ,C ,A ,3/2 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(sigma ,2 ,1/2 ,A ,sigma ,3/2 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,0 ,3/2 ,A ,sigma ,3/2 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,1 ,3/2 ,A ,sigma ,3/2 ,1 ,1 ,1 ,1)  =   -1 
3F(A ,3/2 ,0 ,sigma ,sigma ,3/2 ,1 ,1 ,1 ,1)  =   1 
3F(B ,3/2 ,0 ,sigma ,sigma ,3/2 ,1 ,1 ,1 ,1)  =   1 
3F(C ,3/2 ,0 ,sigma ,sigma ,3/2 ,1 ,1 ,1 ,1)  =   1 
3F(B ,1/2 ,1 ,sigma ,sigma ,3/2 ,1 ,1 ,1 ,1)  =   -3^(1/2)/2 
3F(C ,1/2 ,1 ,sigma ,sigma ,3/2 ,1 ,1 ,1 ,1)  =   3^(1/2)/2 
3F(A ,3/2 ,1 ,sigma ,sigma ,3/2 ,1 ,1 ,1 ,1)  =   -1 
3F(B ,3/2 ,1 ,sigma ,sigma ,3/2 ,1 ,1 ,1 ,1)  =   1/2 
3F(C ,3/2 ,1 ,sigma ,sigma ,3/2 ,1 ,1 ,1 ,1)  =   1/2 
3F(A ,1/2 ,2 ,sigma ,sigma ,3/2 ,1 ,1 ,1 ,1)  =   1 
3F(B ,1/2 ,2 ,sigma ,sigma ,3/2 ,1 ,1 ,1 ,1)  =   1 
3F(C ,1/2 ,2 ,sigma ,sigma ,3/2 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,1 ,1/2 ,B ,sigma ,3/2 ,1 ,1 ,1 ,1)  =   3^(1/2)/2 
3F(sigma ,2 ,1/2 ,B ,sigma ,3/2 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,0 ,3/2 ,B ,sigma ,3/2 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,1 ,3/2 ,B ,sigma ,3/2 ,1 ,1 ,1 ,1)  =   1/2 
3F(sigma ,1 ,1/2 ,C ,sigma ,3/2 ,1 ,1 ,1 ,1)  =   -3^(1/2)/2 
3F(sigma ,2 ,1/2 ,C ,sigma ,3/2 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,0 ,3/2 ,C ,sigma ,3/2 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,1 ,3/2 ,C ,sigma ,3/2 ,1 ,1 ,1 ,1)  =   1/2 
3F(sigma ,1/2 ,1 ,A ,B ,3/2 ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
3F(sigma ,3/2 ,1 ,A ,B ,3/2 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(A ,1 ,1/2 ,sigma ,B ,3/2 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(C ,1 ,1/2 ,sigma ,B ,3/2 ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
3F(B ,2 ,1/2 ,sigma ,B ,3/2 ,1 ,1 ,1 ,1)  =   -1 
3F(B ,0 ,3/2 ,sigma ,B ,3/2 ,1 ,1 ,1 ,1)  =   1 
3F(A ,1 ,3/2 ,sigma ,B ,3/2 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(C ,1 ,3/2 ,sigma ,B ,3/2 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(sigma ,3/2 ,0 ,B ,B ,3/2 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,1/2 ,2 ,B ,B ,3/2 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,1/2 ,1 ,C ,B ,3/2 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(sigma ,3/2 ,1 ,C ,B ,3/2 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(sigma ,1/2 ,1 ,A ,C ,3/2 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(sigma ,3/2 ,1 ,A ,C ,3/2 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(A ,1 ,1/2 ,sigma ,C ,3/2 ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
3F(B ,1 ,1/2 ,sigma ,C ,3/2 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(C ,2 ,1/2 ,sigma ,C ,3/2 ,1 ,1 ,1 ,1)  =   -1 
3F(C ,0 ,3/2 ,sigma ,C ,3/2 ,1 ,1 ,1 ,1)  =   1 
3F(A ,1 ,3/2 ,sigma ,C ,3/2 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(B ,1 ,3/2 ,sigma ,C ,3/2 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(sigma ,1/2 ,1 ,B ,C ,3/2 ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
3F(sigma ,3/2 ,1 ,B ,C ,3/2 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(sigma ,3/2 ,0 ,C ,C ,3/2 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,1/2 ,2 ,C ,C ,3/2 ,1 ,1 ,1 ,1)  =   1 
3F(A ,2 ,0 ,A ,A ,2 ,1 ,1 ,1 ,1)  =   1 
3F(A ,0 ,2 ,A ,A ,2 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,3/2 ,1/2 ,sigma ,A ,2 ,1 ,1 ,1 ,1)  =   -3^(1/2)/3 
3F(sigma ,1/2 ,3/2 ,sigma ,A ,2 ,1 ,1 ,1 ,1)  =   -3^(1/2)/3 
3F(B ,1 ,1 ,B ,A ,2 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(C ,1 ,1 ,C ,A ,2 ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
3F(A ,3/2 ,1/2 ,A ,sigma ,2 ,1 ,1 ,1 ,1)  =   1 
3F(A ,1/2 ,3/2 ,A ,sigma ,2 ,1 ,1 ,1 ,1)  =   -1 
3F(sigma ,2 ,0 ,sigma ,sigma ,2 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,0 ,2 ,sigma ,sigma ,2 ,1 ,1 ,1 ,1)  =   1 
3F(B ,3/2 ,1/2 ,B ,sigma ,2 ,1 ,1 ,1 ,1)  =   1 
3F(B ,1/2 ,3/2 ,B ,sigma ,2 ,1 ,1 ,1 ,1)  =   -1 
3F(C ,3/2 ,1/2 ,C ,sigma ,2 ,1 ,1 ,1 ,1)  =   1 
3F(C ,1/2 ,3/2 ,C ,sigma ,2 ,1 ,1 ,1 ,1)  =   -1 
3F(A ,1 ,1 ,A ,B ,2 ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
3F(sigma ,3/2 ,1/2 ,sigma ,B ,2 ,1 ,1 ,1 ,1)  =   -3^(1/2)/3 
3F(sigma ,1/2 ,3/2 ,sigma ,B ,2 ,1 ,1 ,1 ,1)  =   -3^(1/2)/3 
3F(B ,2 ,0 ,B ,B ,2 ,1 ,1 ,1 ,1)  =   1 
3F(B ,0 ,2 ,B ,B ,2 ,1 ,1 ,1 ,1)  =   1 
3F(C ,1 ,1 ,C ,B ,2 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(A ,1 ,1 ,A ,C ,2 ,1 ,1 ,1 ,1)  =   -2^(1/2)/2 
3F(sigma ,3/2 ,1/2 ,sigma ,C ,2 ,1 ,1 ,1 ,1)  =   -3^(1/2)/3 
3F(sigma ,1/2 ,3/2 ,sigma ,C ,2 ,1 ,1 ,1 ,1)  =   -3^(1/2)/3 
3F(B ,1 ,1 ,B ,C ,2 ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
3F(C ,2 ,0 ,C ,C ,2 ,1 ,1 ,1 ,1)  =   1 
3F(C ,0 ,2 ,C ,C ,2 ,1 ,1 ,1 ,1)  =   1 
3F(sigma ,3/2 ,1/2 ,sigma ,A ,1 ,1 ,2 ,1 ,1)  =   6^(1/2)/3 
3F(sigma ,1/2 ,3/2 ,sigma ,A ,1 ,1 ,2 ,1 ,1)  =   -6^(1/2)/3 
3F(sigma ,2 ,1 ,sigma ,sigma ,1 ,1 ,2 ,1 ,1)  =   -1 
3F(sigma ,1 ,2 ,sigma ,sigma ,1 ,1 ,2 ,1 ,1)  =   1 
3F(sigma ,1/2 ,1/2 ,sigma ,B ,1 ,1 ,2 ,1 ,1)  =   2^(1/2)/2 
3F(sigma ,3/2 ,1/2 ,sigma ,B ,1 ,1 ,2 ,1 ,1)  =   -6^(1/2)/6 
3F(sigma ,1/2 ,3/2 ,sigma ,B ,1 ,1 ,2 ,1 ,1)  =   6^(1/2)/6 
3F(sigma ,3/2 ,3/2 ,sigma ,B ,1 ,1 ,2 ,1 ,1)  =   -2^(1/2)/2 
3F(sigma ,1/2 ,1/2 ,sigma ,C ,1 ,1 ,2 ,1 ,1)  =   -2^(1/2)/2 
3F(sigma ,3/2 ,1/2 ,sigma ,C ,1 ,1 ,2 ,1 ,1)  =   -6^(1/2)/6 
3F(sigma ,1/2 ,3/2 ,sigma ,C ,1 ,1 ,2 ,1 ,1)  =   6^(1/2)/6 
3F(sigma ,3/2 ,3/2 ,sigma ,C ,1 ,1 ,2 ,1 ,1)  =   2^(1/2)/2 
3F(sigma ,1 ,3/2 ,A ,sigma ,1/2 ,1 ,1 ,2 ,1)  =   -1 
3F(sigma ,1 ,1/2 ,B ,sigma ,1/2 ,1 ,1 ,2 ,1)  =   -3^(1/2)/2 
3F(sigma ,1 ,3/2 ,B ,sigma ,1/2 ,1 ,1 ,2 ,1)  =   1/2 
3F(sigma ,1 ,1/2 ,C ,sigma ,1/2 ,1 ,1 ,2 ,1)  =   3^(1/2)/2 
3F(sigma ,1 ,3/2 ,C ,sigma ,1/2 ,1 ,1 ,2 ,1)  =   1/2 
3F(sigma ,1 ,2 ,sigma ,sigma ,1 ,1 ,1 ,2 ,1)  =   -1 
3F(sigma ,1 ,1/2 ,A ,sigma ,3/2 ,1 ,1 ,2 ,1)  =   1 
3F(sigma ,1 ,1/2 ,B ,sigma ,3/2 ,1 ,1 ,2 ,1)  =   -1/2 
3F(sigma ,1 ,3/2 ,B ,sigma ,3/2 ,1 ,1 ,2 ,1)  =   3^(1/2)/2 
3F(sigma ,1 ,1/2 ,C ,sigma ,3/2 ,1 ,1 ,2 ,1)  =   -1/2 
3F(sigma ,1 ,3/2 ,C ,sigma ,3/2 ,1 ,1 ,2 ,1)  =   -3^(1/2)/2 
3F(sigma ,1 ,1 ,sigma ,sigma ,2 ,1 ,1 ,2 ,1)  =   2^(1/2)/2 
3F(sigma ,1 ,0 ,sigma ,sigma ,1 ,1 ,2 ,2 ,1)  =   1 
3F(sigma ,1 ,1 ,sigma ,sigma ,1 ,1 ,2 ,2 ,1)  =   -2^(1/2)/2 
3F(B ,1/2 ,1 ,sigma ,sigma ,1/2 ,1 ,1 ,1 ,2)  =   -3^(1/2)/2 
3F(C ,1/2 ,1 ,sigma ,sigma ,1/2 ,1 ,1 ,1 ,2)  =   3^(1/2)/2 
3F(A ,3/2 ,1 ,sigma ,sigma ,1/2 ,1 ,1 ,1 ,2)  =   1 
3F(B ,3/2 ,1 ,sigma ,sigma ,1/2 ,1 ,1 ,1 ,2)  =   -1/2 
3F(C ,3/2 ,1 ,sigma ,sigma ,1/2 ,1 ,1 ,1 ,2)  =   -1/2 
3F(sigma ,2 ,1 ,sigma ,sigma ,1 ,1 ,1 ,1 ,2)  =   1 
3F(A ,1/2 ,1 ,sigma ,sigma ,3/2 ,1 ,1 ,1 ,2)  =   -1 
3F(B ,1/2 ,1 ,sigma ,sigma ,3/2 ,1 ,1 ,1 ,2)  =   1/2 
3F(C ,1/2 ,1 ,sigma ,sigma ,3/2 ,1 ,1 ,1 ,2)  =   1/2 
3F(B ,3/2 ,1 ,sigma ,sigma ,3/2 ,1 ,1 ,1 ,2)  =   3^(1/2)/2 
3F(C ,3/2 ,1 ,sigma ,sigma ,3/2 ,1 ,1 ,1 ,2)  =   -3^(1/2)/2 
3F(sigma ,1 ,1 ,sigma ,sigma ,2 ,1 ,1 ,1 ,2)  =   -2^(1/2)/2 
3F(sigma ,0 ,1 ,sigma ,sigma ,1 ,1 ,2 ,1 ,2)  =   1 
3F(sigma ,1 ,1 ,sigma ,sigma ,1 ,1 ,2 ,1 ,2)  =   -2^(1/2)/2 
3F(sigma ,1 ,1 ,sigma ,sigma ,0 ,1 ,1 ,2 ,2)  =   -2^(1/2)/2 
3F(sigma ,1 ,1 ,sigma ,sigma ,1 ,1 ,1 ,2 ,2)  =   -2^(1/2)/2 


==> anc/tube_map.txt <==
This file contains the non-zero entries for the tube map T.
 
T(a,b,c,alpha,beta,gamma,A,m,n,j,k) as in equation (B.31)
 
(A) -> A,sigma,B,C -> simple objects in module category M = Tambara-Yamagami
 
(alpha,beta,gamma) -> 0,1/2,1,3/2,2 -> simple objects in D = |su_2(4)|
 
(a,b,c) -> A+,sigma+,B+,C+,A-,sigma-,B-,C- -> simple objects in C = C_S3
 
T(A+ ,A+ ,A+ ,0 ,0 ,0 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,A+ ,A+ ,2 ,2 ,0 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,A+ ,A+ ,2 ,0 ,2 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,A+ ,A+ ,0 ,2 ,2 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,A+ ,A+ ,0 ,0 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(A+ ,A+ ,A+ ,1 ,1 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/3 
T(A+ ,A+ ,A+ ,2 ,2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(A+ ,A+ ,A+ ,1 ,0 ,1 ,sigma ,1 ,1 ,1 ,1)  =   1/3 
T(A+ ,A+ ,A+ ,0 ,1 ,1 ,sigma ,1 ,1 ,1 ,1)  =   1/3 
T(A+ ,A+ ,A+ ,1 ,1 ,1 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/3 
T(A+ ,A+ ,A+ ,2 ,1 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -1/3 
T(A+ ,A+ ,A+ ,1 ,2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -1/3 
T(A+ ,A+ ,A+ ,2 ,0 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(A+ ,A+ ,A+ ,1 ,1 ,2 ,sigma ,1 ,1 ,1 ,1)  =   -1/3 
T(A+ ,A+ ,A+ ,0 ,2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(A+ ,A+ ,A+ ,0 ,0 ,0 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,A+ ,A+ ,2 ,2 ,0 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,A+ ,A+ ,2 ,0 ,2 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,A+ ,A+ ,0 ,2 ,2 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,A+ ,A+ ,0 ,0 ,0 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,A+ ,A+ ,2 ,2 ,0 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,A+ ,A+ ,2 ,0 ,2 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,A+ ,A+ ,0 ,2 ,2 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(sigma+ ,sigma+ ,A+ ,1/2 ,1/2 ,0 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(sigma+ ,sigma+ ,A+ ,3/2 ,3/2 ,0 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(sigma+ ,sigma+ ,A+ ,3/2 ,1/2 ,2 ,A ,1 ,1 ,1 ,1)  =   -1i/2 
T(sigma+ ,sigma+ ,A+ ,1/2 ,3/2 ,2 ,A ,1 ,1 ,1 ,1)  =   1i/2 
T(sigma+ ,sigma+ ,A+ ,1/2 ,1/2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/2 
T(sigma+ ,sigma+ ,A+ ,3/2 ,3/2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/2 
T(sigma+ ,sigma+ ,A+ ,3/2 ,1/2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   -1i/2 
T(sigma+ ,sigma+ ,A+ ,1/2 ,3/2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1i/2 
T(sigma+ ,sigma+ ,A+ ,1/2 ,1/2 ,0 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(sigma+ ,sigma+ ,A+ ,3/2 ,3/2 ,0 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(sigma+ ,sigma+ ,A+ ,3/2 ,1/2 ,2 ,B ,1 ,1 ,1 ,1)  =   -1i/2 
T(sigma+ ,sigma+ ,A+ ,1/2 ,3/2 ,2 ,B ,1 ,1 ,1 ,1)  =   1i/2 
T(sigma+ ,sigma+ ,A+ ,1/2 ,1/2 ,0 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(sigma+ ,sigma+ ,A+ ,3/2 ,3/2 ,0 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(sigma+ ,sigma+ ,A+ ,3/2 ,1/2 ,2 ,C ,1 ,1 ,1 ,1)  =   -1i/2 
T(sigma+ ,sigma+ ,A+ ,1/2 ,3/2 ,2 ,C ,1 ,1 ,1 ,1)  =   1i/2 
T(C+ ,B+ ,A+ ,1 ,1 ,0 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(C+ ,B+ ,A+ ,1 ,1 ,2 ,A ,1 ,1 ,1 ,1)  =   -1/2 
T(C+ ,B+ ,A+ ,0 ,0 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(C+ ,B+ ,A+ ,1 ,1 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/3 
T(C+ ,B+ ,A+ ,2 ,2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(C+ ,B+ ,A+ ,1 ,0 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(C+ ,B+ ,A+ ,0 ,1 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(C+ ,B+ ,A+ ,1 ,1 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -2^(1/2)/6 
T(C+ ,B+ ,A+ ,2 ,1 ,1 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(C+ ,B+ ,A+ ,1 ,2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(C+ ,B+ ,A+ ,2 ,0 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(C+ ,B+ ,A+ ,1 ,1 ,2 ,sigma ,1 ,1 ,1 ,1)  =   -1/3 
T(C+ ,B+ ,A+ ,0 ,2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(C+ ,B+ ,A+ ,1 ,1 ,0 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(C+ ,B+ ,A+ ,1 ,1 ,2 ,B ,1 ,1 ,1 ,1)  =   -1/2 
T(C+ ,B+ ,A+ ,1 ,1 ,0 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(C+ ,B+ ,A+ ,1 ,1 ,2 ,C ,1 ,1 ,1 ,1)  =   -1/2 
T(B+ ,C+ ,A+ ,1 ,1 ,0 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(B+ ,C+ ,A+ ,1 ,1 ,2 ,A ,1 ,1 ,1 ,1)  =   -1/2 
T(B+ ,C+ ,A+ ,0 ,0 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(B+ ,C+ ,A+ ,1 ,1 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/3 
T(B+ ,C+ ,A+ ,2 ,2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(B+ ,C+ ,A+ ,1 ,0 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(B+ ,C+ ,A+ ,0 ,1 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(B+ ,C+ ,A+ ,1 ,1 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -2^(1/2)/6 
T(B+ ,C+ ,A+ ,2 ,1 ,1 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(B+ ,C+ ,A+ ,1 ,2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(B+ ,C+ ,A+ ,2 ,0 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(B+ ,C+ ,A+ ,1 ,1 ,2 ,sigma ,1 ,1 ,1 ,1)  =   -1/3 
T(B+ ,C+ ,A+ ,0 ,2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(B+ ,C+ ,A+ ,1 ,1 ,0 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(B+ ,C+ ,A+ ,1 ,1 ,2 ,B ,1 ,1 ,1 ,1)  =   -1/2 
T(B+ ,C+ ,A+ ,1 ,1 ,0 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(B+ ,C+ ,A+ ,1 ,1 ,2 ,C ,1 ,1 ,1 ,1)  =   -1/2 
T(A- ,A- ,A+ ,0 ,0 ,0 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(A- ,A- ,A+ ,2 ,2 ,0 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(A- ,A- ,A+ ,2 ,0 ,2 ,A ,1 ,1 ,1 ,1)  =   -1/2 
T(A- ,A- ,A+ ,0 ,2 ,2 ,A ,1 ,1 ,1 ,1)  =   -1/2 
T(A- ,A- ,A+ ,0 ,0 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(A- ,A- ,A+ ,1 ,1 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/3 
T(A- ,A- ,A+ ,2 ,2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(A- ,A- ,A+ ,2 ,0 ,2 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(A- ,A- ,A+ ,1 ,1 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1/3 
T(A- ,A- ,A+ ,0 ,2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(A- ,A- ,A+ ,1 ,1 ,0 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(A- ,A- ,A+ ,1 ,1 ,2 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(A- ,A- ,A+ ,1 ,1 ,0 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(A- ,A- ,A+ ,1 ,1 ,2 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(sigma- ,sigma- ,A+ ,1/2 ,1/2 ,0 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(sigma- ,sigma- ,A+ ,3/2 ,3/2 ,0 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(sigma- ,sigma- ,A+ ,3/2 ,1/2 ,2 ,A ,1 ,1 ,1 ,1)  =   1i/2 
T(sigma- ,sigma- ,A+ ,1/2 ,3/2 ,2 ,A ,1 ,1 ,1 ,1)  =   -1i/2 
T(sigma- ,sigma- ,A+ ,1/2 ,1/2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/2 
T(sigma- ,sigma- ,A+ ,3/2 ,3/2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/2 
T(sigma- ,sigma- ,A+ ,3/2 ,1/2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1i/2 
T(sigma- ,sigma- ,A+ ,1/2 ,3/2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   -1i/2 
T(sigma- ,sigma- ,A+ ,1/2 ,1/2 ,0 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(sigma- ,sigma- ,A+ ,3/2 ,3/2 ,0 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(sigma- ,sigma- ,A+ ,3/2 ,1/2 ,2 ,B ,1 ,1 ,1 ,1)  =   1i/2 
T(sigma- ,sigma- ,A+ ,1/2 ,3/2 ,2 ,B ,1 ,1 ,1 ,1)  =   -1i/2 
T(sigma- ,sigma- ,A+ ,1/2 ,1/2 ,0 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(sigma- ,sigma- ,A+ ,3/2 ,3/2 ,0 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(sigma- ,sigma- ,A+ ,3/2 ,1/2 ,2 ,C ,1 ,1 ,1 ,1)  =   1i/2 
T(sigma- ,sigma- ,A+ ,1/2 ,3/2 ,2 ,C ,1 ,1 ,1 ,1)  =   -1i/2 
T(B- ,B- ,A+ ,1 ,1 ,0 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(B- ,B- ,A+ ,1 ,1 ,2 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(B- ,B- ,A+ ,0 ,0 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(B- ,B- ,A+ ,1 ,1 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/3 
T(B- ,B- ,A+ ,2 ,2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(B- ,B- ,A+ ,2 ,0 ,2 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(B- ,B- ,A+ ,1 ,1 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1/3 
T(B- ,B- ,A+ ,0 ,2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(B- ,B- ,A+ ,0 ,0 ,0 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(B- ,B- ,A+ ,2 ,2 ,0 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(B- ,B- ,A+ ,2 ,0 ,2 ,B ,1 ,1 ,1 ,1)  =   -1/2 
T(B- ,B- ,A+ ,0 ,2 ,2 ,B ,1 ,1 ,1 ,1)  =   -1/2 
T(B- ,B- ,A+ ,1 ,1 ,0 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(B- ,B- ,A+ ,1 ,1 ,2 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(C- ,C- ,A+ ,1 ,1 ,0 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(C- ,C- ,A+ ,1 ,1 ,2 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(C- ,C- ,A+ ,0 ,0 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(C- ,C- ,A+ ,1 ,1 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/3 
T(C- ,C- ,A+ ,2 ,2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(C- ,C- ,A+ ,2 ,0 ,2 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(C- ,C- ,A+ ,1 ,1 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1/3 
T(C- ,C- ,A+ ,0 ,2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(C- ,C- ,A+ ,1 ,1 ,0 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(C- ,C- ,A+ ,1 ,1 ,2 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(C- ,C- ,A+ ,0 ,0 ,0 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(C- ,C- ,A+ ,2 ,2 ,0 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(C- ,C- ,A+ ,2 ,0 ,2 ,C ,1 ,1 ,1 ,1)  =   -1/2 
T(C- ,C- ,A+ ,0 ,2 ,2 ,C ,1 ,1 ,1 ,1)  =   -1/2 
T(sigma+ ,A+ ,sigma+ ,1/2 ,0 ,1/2 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(sigma+ ,A+ ,sigma+ ,3/2 ,2 ,1/2 ,A ,1 ,1 ,1 ,1)  =   1i/2 
T(sigma+ ,A+ ,sigma+ ,3/2 ,0 ,3/2 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(sigma+ ,A+ ,sigma+ ,1/2 ,2 ,3/2 ,A ,1 ,1 ,1 ,1)  =   -1i/2 
T(sigma+ ,A+ ,sigma+ ,1/2 ,0 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   1/2 
T(sigma+ ,A+ ,sigma+ ,3/2 ,2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   1i/2 
T(sigma+ ,A+ ,sigma+ ,3/2 ,0 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   1/2 
T(sigma+ ,A+ ,sigma+ ,1/2 ,2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   -1i/2 
T(sigma+ ,A+ ,sigma+ ,1/2 ,0 ,1/2 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(sigma+ ,A+ ,sigma+ ,3/2 ,2 ,1/2 ,B ,1 ,1 ,1 ,1)  =   1i/2 
T(sigma+ ,A+ ,sigma+ ,3/2 ,0 ,3/2 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(sigma+ ,A+ ,sigma+ ,1/2 ,2 ,3/2 ,B ,1 ,1 ,1 ,1)  =   -1i/2 
T(sigma+ ,A+ ,sigma+ ,1/2 ,0 ,1/2 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(sigma+ ,A+ ,sigma+ ,3/2 ,2 ,1/2 ,C ,1 ,1 ,1 ,1)  =   1i/2 
T(sigma+ ,A+ ,sigma+ ,3/2 ,0 ,3/2 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(sigma+ ,A+ ,sigma+ ,1/2 ,2 ,3/2 ,C ,1 ,1 ,1 ,1)  =   -1i/2 
T(A+ ,sigma+ ,sigma+ ,0 ,1/2 ,1/2 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,sigma+ ,sigma+ ,2 ,3/2 ,1/2 ,A ,1 ,1 ,1 ,1)  =   -1i/2 
T(A+ ,sigma+ ,sigma+ ,2 ,1/2 ,3/2 ,A ,1 ,1 ,1 ,1)  =   1i/2 
T(A+ ,sigma+ ,sigma+ ,0 ,3/2 ,3/2 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,sigma+ ,sigma+ ,0 ,1/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,sigma+ ,sigma+ ,2 ,3/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   -1i/2 
T(A+ ,sigma+ ,sigma+ ,2 ,1/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   1i/2 
T(A+ ,sigma+ ,sigma+ ,0 ,3/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,sigma+ ,sigma+ ,0 ,1/2 ,1/2 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,sigma+ ,sigma+ ,2 ,3/2 ,1/2 ,B ,1 ,1 ,1 ,1)  =   -1i/2 
T(A+ ,sigma+ ,sigma+ ,2 ,1/2 ,3/2 ,B ,1 ,1 ,1 ,1)  =   1i/2 
T(A+ ,sigma+ ,sigma+ ,0 ,3/2 ,3/2 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,sigma+ ,sigma+ ,0 ,1/2 ,1/2 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,sigma+ ,sigma+ ,2 ,3/2 ,1/2 ,C ,1 ,1 ,1 ,1)  =   -1i/2 
T(A+ ,sigma+ ,sigma+ ,2 ,1/2 ,3/2 ,C ,1 ,1 ,1 ,1)  =   1i/2 
T(A+ ,sigma+ ,sigma+ ,0 ,3/2 ,3/2 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(B+ ,sigma+ ,sigma+ ,1 ,1/2 ,1/2 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(B+ ,sigma+ ,sigma+ ,1 ,3/2 ,1/2 ,A ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(B+ ,sigma+ ,sigma+ ,1 ,1/2 ,3/2 ,A ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(B+ ,sigma+ ,sigma+ ,1 ,3/2 ,3/2 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(B+ ,sigma+ ,sigma+ ,1 ,1/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(B+ ,sigma+ ,sigma+ ,1 ,3/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(B+ ,sigma+ ,sigma+ ,1 ,1/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(B+ ,sigma+ ,sigma+ ,1 ,3/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(B+ ,sigma+ ,sigma+ ,1 ,1/2 ,1/2 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(B+ ,sigma+ ,sigma+ ,1 ,3/2 ,1/2 ,B ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(B+ ,sigma+ ,sigma+ ,1 ,1/2 ,3/2 ,B ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(B+ ,sigma+ ,sigma+ ,1 ,3/2 ,3/2 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(B+ ,sigma+ ,sigma+ ,1 ,1/2 ,1/2 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(B+ ,sigma+ ,sigma+ ,1 ,3/2 ,1/2 ,C ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(B+ ,sigma+ ,sigma+ ,1 ,1/2 ,3/2 ,C ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(B+ ,sigma+ ,sigma+ ,1 ,3/2 ,3/2 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(C+ ,sigma+ ,sigma+ ,1 ,1/2 ,1/2 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(C+ ,sigma+ ,sigma+ ,1 ,3/2 ,1/2 ,A ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(C+ ,sigma+ ,sigma+ ,1 ,1/2 ,3/2 ,A ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(C+ ,sigma+ ,sigma+ ,1 ,3/2 ,3/2 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(C+ ,sigma+ ,sigma+ ,1 ,1/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(C+ ,sigma+ ,sigma+ ,1 ,3/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(C+ ,sigma+ ,sigma+ ,1 ,1/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(C+ ,sigma+ ,sigma+ ,1 ,3/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(C+ ,sigma+ ,sigma+ ,1 ,1/2 ,1/2 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(C+ ,sigma+ ,sigma+ ,1 ,3/2 ,1/2 ,B ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(C+ ,sigma+ ,sigma+ ,1 ,1/2 ,3/2 ,B ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(C+ ,sigma+ ,sigma+ ,1 ,3/2 ,3/2 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(C+ ,sigma+ ,sigma+ ,1 ,1/2 ,1/2 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(C+ ,sigma+ ,sigma+ ,1 ,3/2 ,1/2 ,C ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(C+ ,sigma+ ,sigma+ ,1 ,1/2 ,3/2 ,C ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(C+ ,sigma+ ,sigma+ ,1 ,3/2 ,3/2 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,B+ ,sigma+ ,1/2 ,1 ,1/2 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,B+ ,sigma+ ,3/2 ,1 ,1/2 ,A ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(sigma+ ,B+ ,sigma+ ,1/2 ,1 ,3/2 ,A ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma+ ,B+ ,sigma+ ,3/2 ,1 ,3/2 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,B+ ,sigma+ ,1/2 ,1 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,B+ ,sigma+ ,3/2 ,1 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(sigma+ ,B+ ,sigma+ ,1/2 ,1 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma+ ,B+ ,sigma+ ,3/2 ,1 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,B+ ,sigma+ ,1/2 ,1 ,1/2 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,B+ ,sigma+ ,3/2 ,1 ,1/2 ,B ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(sigma+ ,B+ ,sigma+ ,1/2 ,1 ,3/2 ,B ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma+ ,B+ ,sigma+ ,3/2 ,1 ,3/2 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,B+ ,sigma+ ,1/2 ,1 ,1/2 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,B+ ,sigma+ ,3/2 ,1 ,1/2 ,C ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(sigma+ ,B+ ,sigma+ ,1/2 ,1 ,3/2 ,C ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma+ ,B+ ,sigma+ ,3/2 ,1 ,3/2 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,C+ ,sigma+ ,1/2 ,1 ,1/2 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,C+ ,sigma+ ,3/2 ,1 ,1/2 ,A ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(sigma+ ,C+ ,sigma+ ,1/2 ,1 ,3/2 ,A ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma+ ,C+ ,sigma+ ,3/2 ,1 ,3/2 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,C+ ,sigma+ ,1/2 ,1 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,C+ ,sigma+ ,3/2 ,1 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(sigma+ ,C+ ,sigma+ ,1/2 ,1 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma+ ,C+ ,sigma+ ,3/2 ,1 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,C+ ,sigma+ ,1/2 ,1 ,1/2 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,C+ ,sigma+ ,3/2 ,1 ,1/2 ,B ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(sigma+ ,C+ ,sigma+ ,1/2 ,1 ,3/2 ,B ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma+ ,C+ ,sigma+ ,3/2 ,1 ,3/2 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,C+ ,sigma+ ,1/2 ,1 ,1/2 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,C+ ,sigma+ ,3/2 ,1 ,1/2 ,C ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(sigma+ ,C+ ,sigma+ ,1/2 ,1 ,3/2 ,C ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma+ ,C+ ,sigma+ ,3/2 ,1 ,3/2 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,A- ,sigma+ ,1/2 ,0 ,1/2 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(sigma- ,A- ,sigma+ ,3/2 ,2 ,1/2 ,A ,1 ,1 ,1 ,1)  =   1i/2 
T(sigma- ,A- ,sigma+ ,3/2 ,0 ,3/2 ,A ,1 ,1 ,1 ,1)  =   -1/2 
T(sigma- ,A- ,sigma+ ,1/2 ,2 ,3/2 ,A ,1 ,1 ,1 ,1)  =   1i/2 
T(sigma- ,A- ,sigma+ ,1/2 ,0 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(sigma- ,A- ,sigma+ ,1/2 ,1 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   (6^(1/2)*1i)/12 - 2^(1/2)/12 
T(sigma- ,A- ,sigma+ ,3/2 ,1 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   (2^(1/2)*(3^(1/2)/2 + 1i/2))/6 
T(sigma- ,A- ,sigma+ ,3/2 ,2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   1i/6 
T(sigma- ,A- ,sigma+ ,3/2 ,0 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(sigma- ,A- ,sigma+ ,1/2 ,1 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   (2^(1/2)*(3^(1/2)/2 + 1i/2))/6 
T(sigma- ,A- ,sigma+ ,3/2 ,1 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/12 - (6^(1/2)*1i)/12 
T(sigma- ,A- ,sigma+ ,1/2 ,2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   1i/6 
T(sigma- ,A- ,sigma+ ,1/2 ,1 ,1/2 ,B ,1 ,1 ,1 ,1)  =   (6^(1/2)*1i)/8 - 2^(1/2)/8 
T(sigma- ,A- ,sigma+ ,3/2 ,1 ,1/2 ,B ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/8 + 6^(1/2)/8 
T(sigma- ,A- ,sigma+ ,1/2 ,1 ,3/2 ,B ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/8 + 6^(1/2)/8 
T(sigma- ,A- ,sigma+ ,3/2 ,1 ,3/2 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/8 - (6^(1/2)*1i)/8 
T(sigma- ,A- ,sigma+ ,1/2 ,1 ,1/2 ,C ,1 ,1 ,1 ,1)  =   (6^(1/2)*1i)/8 - 2^(1/2)/8 
T(sigma- ,A- ,sigma+ ,3/2 ,1 ,1/2 ,C ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/8 + 6^(1/2)/8 
T(sigma- ,A- ,sigma+ ,1/2 ,1 ,3/2 ,C ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/8 + 6^(1/2)/8 
T(sigma- ,A- ,sigma+ ,3/2 ,1 ,3/2 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/8 - (6^(1/2)*1i)/8 
T(A- ,sigma- ,sigma+ ,0 ,1/2 ,1/2 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(A- ,sigma- ,sigma+ ,2 ,3/2 ,1/2 ,A ,1 ,1 ,1 ,1)  =   -1i/2 
T(A- ,sigma- ,sigma+ ,2 ,1/2 ,3/2 ,A ,1 ,1 ,1 ,1)  =   -1i/2 
T(A- ,sigma- ,sigma+ ,0 ,3/2 ,3/2 ,A ,1 ,1 ,1 ,1)  =   -1/2 
T(A- ,sigma- ,sigma+ ,0 ,1/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(A- ,sigma- ,sigma+ ,1 ,1/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   - 2^(1/2)/12 - (6^(1/2)*1i)/12 
T(A- ,sigma- ,sigma+ ,1 ,3/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   (2^(1/2)*(3^(1/2)/2 - 1i/2))/6 
T(A- ,sigma- ,sigma+ ,2 ,3/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   -1i/6 
T(A- ,sigma- ,sigma+ ,1 ,1/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   (2^(1/2)*(3^(1/2)/2 - 1i/2))/6 
T(A- ,sigma- ,sigma+ ,2 ,1/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   -1i/6 
T(A- ,sigma- ,sigma+ ,0 ,3/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(A- ,sigma- ,sigma+ ,1 ,3/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/12 + (6^(1/2)*1i)/12 
T(A- ,sigma- ,sigma+ ,1 ,1/2 ,1/2 ,B ,1 ,1 ,1 ,1)  =   - 2^(1/2)/8 - (6^(1/2)*1i)/8 
T(A- ,sigma- ,sigma+ ,1 ,3/2 ,1/2 ,B ,1 ,1 ,1 ,1)  =   6^(1/2)/8 - (2^(1/2)*1i)/8 
T(A- ,sigma- ,sigma+ ,1 ,1/2 ,3/2 ,B ,1 ,1 ,1 ,1)  =   6^(1/2)/8 - (2^(1/2)*1i)/8 
T(A- ,sigma- ,sigma+ ,1 ,3/2 ,3/2 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/8 + (6^(1/2)*1i)/8 
T(A- ,sigma- ,sigma+ ,1 ,1/2 ,1/2 ,C ,1 ,1 ,1 ,1)  =   - 2^(1/2)/8 - (6^(1/2)*1i)/8 
T(A- ,sigma- ,sigma+ ,1 ,3/2 ,1/2 ,C ,1 ,1 ,1 ,1)  =   6^(1/2)/8 - (2^(1/2)*1i)/8 
T(A- ,sigma- ,sigma+ ,1 ,1/2 ,3/2 ,C ,1 ,1 ,1 ,1)  =   6^(1/2)/8 - (2^(1/2)*1i)/8 
T(A- ,sigma- ,sigma+ ,1 ,3/2 ,3/2 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/8 + (6^(1/2)*1i)/8 
T(B- ,sigma- ,sigma+ ,1 ,1/2 ,1/2 ,A ,1 ,1 ,1 ,1)  =   -2^(1/2)/4 
T(B- ,sigma- ,sigma+ ,1 ,3/2 ,1/2 ,A ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(B- ,sigma- ,sigma+ ,1 ,1/2 ,3/2 ,A ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(B- ,sigma- ,sigma+ ,1 ,3/2 ,3/2 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(B- ,sigma- ,sigma+ ,0 ,1/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   1/12 - (3^(1/2)*1i)/12 
T(B- ,sigma- ,sigma+ ,1 ,1/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   -2^(1/2)/6 
T(B- ,sigma- ,sigma+ ,1 ,3/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/6 
T(B- ,sigma- ,sigma+ ,2 ,3/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   - 3^(1/2)/12 - 1i/12 
T(B- ,sigma- ,sigma+ ,1 ,1/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/6 
T(B- ,sigma- ,sigma+ ,2 ,1/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   - 3^(1/2)/12 - 1i/12 
T(B- ,sigma- ,sigma+ ,0 ,3/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/12 - 1/12 
T(B- ,sigma- ,sigma+ ,1 ,3/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/6 
T(B- ,sigma- ,sigma+ ,0 ,1/2 ,1/2 ,B ,1 ,1 ,1 ,1)  =   1/4 - (3^(1/2)*1i)/4 
T(B- ,sigma- ,sigma+ ,2 ,3/2 ,1/2 ,B ,1 ,1 ,1 ,1)  =   - 3^(1/2)/4 - 1i/4 
T(B- ,sigma- ,sigma+ ,2 ,1/2 ,3/2 ,B ,1 ,1 ,1 ,1)  =   - 3^(1/2)/4 - 1i/4 
T(B- ,sigma- ,sigma+ ,0 ,3/2 ,3/2 ,B ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/4 - 1/4 
T(B- ,sigma- ,sigma+ ,1 ,1/2 ,1/2 ,C ,1 ,1 ,1 ,1)  =   -2^(1/2)/4 
T(B- ,sigma- ,sigma+ ,1 ,3/2 ,1/2 ,C ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(B- ,sigma- ,sigma+ ,1 ,1/2 ,3/2 ,C ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(B- ,sigma- ,sigma+ ,1 ,3/2 ,3/2 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(C- ,sigma- ,sigma+ ,1 ,1/2 ,1/2 ,A ,1 ,1 ,1 ,1)  =   -2^(1/2)/4 
T(C- ,sigma- ,sigma+ ,1 ,3/2 ,1/2 ,A ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(C- ,sigma- ,sigma+ ,1 ,1/2 ,3/2 ,A ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(C- ,sigma- ,sigma+ ,1 ,3/2 ,3/2 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(C- ,sigma- ,sigma+ ,0 ,1/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   1/12 - (3^(1/2)*1i)/12 
T(C- ,sigma- ,sigma+ ,1 ,1/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   -2^(1/2)/6 
T(C- ,sigma- ,sigma+ ,1 ,3/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/6 
T(C- ,sigma- ,sigma+ ,2 ,3/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   - 3^(1/2)/12 - 1i/12 
T(C- ,sigma- ,sigma+ ,1 ,1/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/6 
T(C- ,sigma- ,sigma+ ,2 ,1/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   - 3^(1/2)/12 - 1i/12 
T(C- ,sigma- ,sigma+ ,0 ,3/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/12 - 1/12 
T(C- ,sigma- ,sigma+ ,1 ,3/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/6 
T(C- ,sigma- ,sigma+ ,1 ,1/2 ,1/2 ,B ,1 ,1 ,1 ,1)  =   -2^(1/2)/4 
T(C- ,sigma- ,sigma+ ,1 ,3/2 ,1/2 ,B ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(C- ,sigma- ,sigma+ ,1 ,1/2 ,3/2 ,B ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(C- ,sigma- ,sigma+ ,1 ,3/2 ,3/2 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(C- ,sigma- ,sigma+ ,0 ,1/2 ,1/2 ,C ,1 ,1 ,1 ,1)  =   1/4 - (3^(1/2)*1i)/4 
T(C- ,sigma- ,sigma+ ,2 ,3/2 ,1/2 ,C ,1 ,1 ,1 ,1)  =   - 3^(1/2)/4 - 1i/4 
T(C- ,sigma- ,sigma+ ,2 ,1/2 ,3/2 ,C ,1 ,1 ,1 ,1)  =   - 3^(1/2)/4 - 1i/4 
T(C- ,sigma- ,sigma+ ,0 ,3/2 ,3/2 ,C ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/4 - 1/4 
T(sigma- ,B- ,sigma+ ,1/2 ,1 ,1/2 ,A ,1 ,1 ,1 ,1)  =   -2^(1/2)/4 
T(sigma- ,B- ,sigma+ ,3/2 ,1 ,1/2 ,A ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma- ,B- ,sigma+ ,1/2 ,1 ,3/2 ,A ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma- ,B- ,sigma+ ,3/2 ,1 ,3/2 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,B- ,sigma+ ,1/2 ,0 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/12 + 1/12 
T(sigma- ,B- ,sigma+ ,1/2 ,1 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   -2^(1/2)/6 
T(sigma- ,B- ,sigma+ ,3/2 ,1 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/6 
T(sigma- ,B- ,sigma+ ,3/2 ,2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   1i/12 - 3^(1/2)/12 
T(sigma- ,B- ,sigma+ ,3/2 ,0 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/12 - 1/12 
T(sigma- ,B- ,sigma+ ,1/2 ,1 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/6 
T(sigma- ,B- ,sigma+ ,3/2 ,1 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/6 
T(sigma- ,B- ,sigma+ ,1/2 ,2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   1i/12 - 3^(1/2)/12 
T(sigma- ,B- ,sigma+ ,1/2 ,0 ,1/2 ,B ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/4 + 1/4 
T(sigma- ,B- ,sigma+ ,3/2 ,2 ,1/2 ,B ,1 ,1 ,1 ,1)  =   1i/4 - 3^(1/2)/4 
T(sigma- ,B- ,sigma+ ,3/2 ,0 ,3/2 ,B ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/4 - 1/4 
T(sigma- ,B- ,sigma+ ,1/2 ,2 ,3/2 ,B ,1 ,1 ,1 ,1)  =   1i/4 - 3^(1/2)/4 
T(sigma- ,B- ,sigma+ ,1/2 ,1 ,1/2 ,C ,1 ,1 ,1 ,1)  =   -2^(1/2)/4 
T(sigma- ,B- ,sigma+ ,3/2 ,1 ,1/2 ,C ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma- ,B- ,sigma+ ,1/2 ,1 ,3/2 ,C ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma- ,B- ,sigma+ ,3/2 ,1 ,3/2 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,C- ,sigma+ ,1/2 ,1 ,1/2 ,A ,1 ,1 ,1 ,1)  =   -2^(1/2)/4 
T(sigma- ,C- ,sigma+ ,3/2 ,1 ,1/2 ,A ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma- ,C- ,sigma+ ,1/2 ,1 ,3/2 ,A ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma- ,C- ,sigma+ ,3/2 ,1 ,3/2 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,C- ,sigma+ ,1/2 ,0 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/12 + 1/12 
T(sigma- ,C- ,sigma+ ,1/2 ,1 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   -2^(1/2)/6 
T(sigma- ,C- ,sigma+ ,3/2 ,1 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/6 
T(sigma- ,C- ,sigma+ ,3/2 ,2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   1i/12 - 3^(1/2)/12 
T(sigma- ,C- ,sigma+ ,3/2 ,0 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/12 - 1/12 
T(sigma- ,C- ,sigma+ ,1/2 ,1 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/6 
T(sigma- ,C- ,sigma+ ,3/2 ,1 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/6 
T(sigma- ,C- ,sigma+ ,1/2 ,2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   1i/12 - 3^(1/2)/12 
T(sigma- ,C- ,sigma+ ,1/2 ,1 ,1/2 ,B ,1 ,1 ,1 ,1)  =   -2^(1/2)/4 
T(sigma- ,C- ,sigma+ ,3/2 ,1 ,1/2 ,B ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma- ,C- ,sigma+ ,1/2 ,1 ,3/2 ,B ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma- ,C- ,sigma+ ,3/2 ,1 ,3/2 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,C- ,sigma+ ,1/2 ,0 ,1/2 ,C ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/4 + 1/4 
T(sigma- ,C- ,sigma+ ,3/2 ,2 ,1/2 ,C ,1 ,1 ,1 ,1)  =   1i/4 - 3^(1/2)/4 
T(sigma- ,C- ,sigma+ ,3/2 ,0 ,3/2 ,C ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/4 - 1/4 
T(sigma- ,C- ,sigma+ ,1/2 ,2 ,3/2 ,C ,1 ,1 ,1 ,1)  =   1i/4 - 3^(1/2)/4 
T(B+ ,A+ ,B+ ,1 ,0 ,1 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(B+ ,A+ ,B+ ,1 ,2 ,1 ,A ,1 ,1 ,1 ,1)  =   -1/2 
T(B+ ,A+ ,B+ ,0 ,0 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(B+ ,A+ ,B+ ,1 ,1 ,0 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(B+ ,A+ ,B+ ,2 ,2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(B+ ,A+ ,B+ ,1 ,0 ,1 ,sigma ,1 ,1 ,1 ,1)  =   1/3 
T(B+ ,A+ ,B+ ,0 ,1 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(B+ ,A+ ,B+ ,1 ,1 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -2^(1/2)/6 
T(B+ ,A+ ,B+ ,2 ,1 ,1 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(B+ ,A+ ,B+ ,1 ,2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -1/3 
T(B+ ,A+ ,B+ ,2 ,0 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(B+ ,A+ ,B+ ,1 ,1 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(B+ ,A+ ,B+ ,0 ,2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(B+ ,A+ ,B+ ,1 ,0 ,1 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(B+ ,A+ ,B+ ,1 ,2 ,1 ,B ,1 ,1 ,1 ,1)  =   -1/2 
T(B+ ,A+ ,B+ ,1 ,0 ,1 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(B+ ,A+ ,B+ ,1 ,2 ,1 ,C ,1 ,1 ,1 ,1)  =   -1/2 
T(sigma+ ,sigma+ ,B+ ,1/2 ,1/2 ,1 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,sigma+ ,B+ ,3/2 ,1/2 ,1 ,A ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma+ ,sigma+ ,B+ ,1/2 ,3/2 ,1 ,A ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(sigma+ ,sigma+ ,B+ ,3/2 ,3/2 ,1 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,sigma+ ,B+ ,1/2 ,1/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,sigma+ ,B+ ,3/2 ,1/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma+ ,sigma+ ,B+ ,1/2 ,3/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(sigma+ ,sigma+ ,B+ ,3/2 ,3/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,sigma+ ,B+ ,1/2 ,1/2 ,1 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,sigma+ ,B+ ,3/2 ,1/2 ,1 ,B ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma+ ,sigma+ ,B+ ,1/2 ,3/2 ,1 ,B ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(sigma+ ,sigma+ ,B+ ,3/2 ,3/2 ,1 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,sigma+ ,B+ ,1/2 ,1/2 ,1 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,sigma+ ,B+ ,3/2 ,1/2 ,1 ,C ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma+ ,sigma+ ,B+ ,1/2 ,3/2 ,1 ,C ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(sigma+ ,sigma+ ,B+ ,3/2 ,3/2 ,1 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(A+ ,B+ ,B+ ,0 ,1 ,1 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,B+ ,B+ ,2 ,1 ,1 ,A ,1 ,1 ,1 ,1)  =   -1/2 
T(A+ ,B+ ,B+ ,0 ,0 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(A+ ,B+ ,B+ ,1 ,1 ,0 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(A+ ,B+ ,B+ ,2 ,2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(A+ ,B+ ,B+ ,1 ,0 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(A+ ,B+ ,B+ ,0 ,1 ,1 ,sigma ,1 ,1 ,1 ,1)  =   1/3 
T(A+ ,B+ ,B+ ,1 ,1 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -2^(1/2)/6 
T(A+ ,B+ ,B+ ,2 ,1 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -1/3 
T(A+ ,B+ ,B+ ,1 ,2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(A+ ,B+ ,B+ ,2 ,0 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(A+ ,B+ ,B+ ,1 ,1 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(A+ ,B+ ,B+ ,0 ,2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(A+ ,B+ ,B+ ,0 ,1 ,1 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,B+ ,B+ ,2 ,1 ,1 ,B ,1 ,1 ,1 ,1)  =   -1/2 
T(A+ ,B+ ,B+ ,0 ,1 ,1 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,B+ ,B+ ,2 ,1 ,1 ,C ,1 ,1 ,1 ,1)  =   -1/2 
T(C+ ,C+ ,B+ ,1 ,1 ,1 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
T(C+ ,C+ ,B+ ,0 ,0 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(C+ ,C+ ,B+ ,1 ,1 ,0 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(C+ ,C+ ,B+ ,2 ,2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(C+ ,C+ ,B+ ,1 ,0 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(C+ ,C+ ,B+ ,0 ,1 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(C+ ,C+ ,B+ ,1 ,1 ,1 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/3 
T(C+ ,C+ ,B+ ,2 ,1 ,1 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(C+ ,C+ ,B+ ,1 ,2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(C+ ,C+ ,B+ ,2 ,0 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(C+ ,C+ ,B+ ,1 ,1 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(C+ ,C+ ,B+ ,0 ,2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(C+ ,C+ ,B+ ,1 ,1 ,1 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
T(C+ ,C+ ,B+ ,1 ,1 ,1 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
T(sigma- ,sigma- ,B+ ,1/2 ,1/2 ,1 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,sigma- ,B+ ,3/2 ,1/2 ,1 ,A ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(sigma- ,sigma- ,B+ ,1/2 ,3/2 ,1 ,A ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma- ,sigma- ,B+ ,3/2 ,3/2 ,1 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,sigma- ,B+ ,1/2 ,1/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,sigma- ,B+ ,3/2 ,1/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(sigma- ,sigma- ,B+ ,1/2 ,3/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma- ,sigma- ,B+ ,3/2 ,3/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,sigma- ,B+ ,1/2 ,1/2 ,1 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,sigma- ,B+ ,3/2 ,1/2 ,1 ,B ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(sigma- ,sigma- ,B+ ,1/2 ,3/2 ,1 ,B ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma- ,sigma- ,B+ ,3/2 ,3/2 ,1 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,sigma- ,B+ ,1/2 ,1/2 ,1 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,sigma- ,B+ ,3/2 ,1/2 ,1 ,C ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(sigma- ,sigma- ,B+ ,1/2 ,3/2 ,1 ,C ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma- ,sigma- ,B+ ,3/2 ,3/2 ,1 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(C+ ,A+ ,C+ ,1 ,0 ,1 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(C+ ,A+ ,C+ ,1 ,2 ,1 ,A ,1 ,1 ,1 ,1)  =   -1/2 
T(C+ ,A+ ,C+ ,0 ,0 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(C+ ,A+ ,C+ ,1 ,1 ,0 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(C+ ,A+ ,C+ ,2 ,2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(C+ ,A+ ,C+ ,1 ,0 ,1 ,sigma ,1 ,1 ,1 ,1)  =   1/3 
T(C+ ,A+ ,C+ ,0 ,1 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(C+ ,A+ ,C+ ,1 ,1 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -2^(1/2)/6 
T(C+ ,A+ ,C+ ,2 ,1 ,1 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(C+ ,A+ ,C+ ,1 ,2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -1/3 
T(C+ ,A+ ,C+ ,2 ,0 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(C+ ,A+ ,C+ ,1 ,1 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(C+ ,A+ ,C+ ,0 ,2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(C+ ,A+ ,C+ ,1 ,0 ,1 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(C+ ,A+ ,C+ ,1 ,2 ,1 ,B ,1 ,1 ,1 ,1)  =   -1/2 
T(C+ ,A+ ,C+ ,1 ,0 ,1 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(C+ ,A+ ,C+ ,1 ,2 ,1 ,C ,1 ,1 ,1 ,1)  =   -1/2 
T(sigma+ ,sigma+ ,C+ ,1/2 ,1/2 ,1 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,sigma+ ,C+ ,3/2 ,1/2 ,1 ,A ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma+ ,sigma+ ,C+ ,1/2 ,3/2 ,1 ,A ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(sigma+ ,sigma+ ,C+ ,3/2 ,3/2 ,1 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,sigma+ ,C+ ,1/2 ,1/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,sigma+ ,C+ ,3/2 ,1/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma+ ,sigma+ ,C+ ,1/2 ,3/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(sigma+ ,sigma+ ,C+ ,3/2 ,3/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,sigma+ ,C+ ,1/2 ,1/2 ,1 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,sigma+ ,C+ ,3/2 ,1/2 ,1 ,B ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma+ ,sigma+ ,C+ ,1/2 ,3/2 ,1 ,B ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(sigma+ ,sigma+ ,C+ ,3/2 ,3/2 ,1 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,sigma+ ,C+ ,1/2 ,1/2 ,1 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,sigma+ ,C+ ,3/2 ,1/2 ,1 ,C ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma+ ,sigma+ ,C+ ,1/2 ,3/2 ,1 ,C ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(sigma+ ,sigma+ ,C+ ,3/2 ,3/2 ,1 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(B+ ,B+ ,C+ ,1 ,1 ,1 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
T(B+ ,B+ ,C+ ,0 ,0 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(B+ ,B+ ,C+ ,1 ,1 ,0 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(B+ ,B+ ,C+ ,2 ,2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(B+ ,B+ ,C+ ,1 ,0 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(B+ ,B+ ,C+ ,0 ,1 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(B+ ,B+ ,C+ ,1 ,1 ,1 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/3 
T(B+ ,B+ ,C+ ,2 ,1 ,1 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(B+ ,B+ ,C+ ,1 ,2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(B+ ,B+ ,C+ ,2 ,0 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(B+ ,B+ ,C+ ,1 ,1 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(B+ ,B+ ,C+ ,0 ,2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(B+ ,B+ ,C+ ,1 ,1 ,1 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
T(B+ ,B+ ,C+ ,1 ,1 ,1 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/2 
T(A+ ,C+ ,C+ ,0 ,1 ,1 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,C+ ,C+ ,2 ,1 ,1 ,A ,1 ,1 ,1 ,1)  =   -1/2 
T(A+ ,C+ ,C+ ,0 ,0 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(A+ ,C+ ,C+ ,1 ,1 ,0 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(A+ ,C+ ,C+ ,2 ,2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(A+ ,C+ ,C+ ,1 ,0 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(A+ ,C+ ,C+ ,0 ,1 ,1 ,sigma ,1 ,1 ,1 ,1)  =   1/3 
T(A+ ,C+ ,C+ ,1 ,1 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -2^(1/2)/6 
T(A+ ,C+ ,C+ ,2 ,1 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -1/3 
T(A+ ,C+ ,C+ ,1 ,2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(A+ ,C+ ,C+ ,2 ,0 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(A+ ,C+ ,C+ ,1 ,1 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(A+ ,C+ ,C+ ,0 ,2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(A+ ,C+ ,C+ ,0 ,1 ,1 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,C+ ,C+ ,2 ,1 ,1 ,B ,1 ,1 ,1 ,1)  =   -1/2 
T(A+ ,C+ ,C+ ,0 ,1 ,1 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,C+ ,C+ ,2 ,1 ,1 ,C ,1 ,1 ,1 ,1)  =   -1/2 
T(sigma- ,sigma- ,C+ ,1/2 ,1/2 ,1 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,sigma- ,C+ ,3/2 ,1/2 ,1 ,A ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(sigma- ,sigma- ,C+ ,1/2 ,3/2 ,1 ,A ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma- ,sigma- ,C+ ,3/2 ,3/2 ,1 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,sigma- ,C+ ,1/2 ,1/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,sigma- ,C+ ,3/2 ,1/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(sigma- ,sigma- ,C+ ,1/2 ,3/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma- ,sigma- ,C+ ,3/2 ,3/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,sigma- ,C+ ,1/2 ,1/2 ,1 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,sigma- ,C+ ,3/2 ,1/2 ,1 ,B ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(sigma- ,sigma- ,C+ ,1/2 ,3/2 ,1 ,B ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma- ,sigma- ,C+ ,3/2 ,3/2 ,1 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,sigma- ,C+ ,1/2 ,1/2 ,1 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,sigma- ,C+ ,3/2 ,1/2 ,1 ,C ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(sigma- ,sigma- ,C+ ,1/2 ,3/2 ,1 ,C ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma- ,sigma- ,C+ ,3/2 ,3/2 ,1 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(A- ,A+ ,A- ,0 ,0 ,0 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(A- ,A+ ,A- ,2 ,2 ,0 ,A ,1 ,1 ,1 ,1)  =   -1/2 
T(A- ,A+ ,A- ,2 ,0 ,2 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(A- ,A+ ,A- ,0 ,2 ,2 ,A ,1 ,1 ,1 ,1)  =   -1/2 
T(A- ,A+ ,A- ,0 ,0 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(A- ,A+ ,A- ,2 ,2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(A- ,A+ ,A- ,1 ,0 ,1 ,sigma ,1 ,1 ,1 ,1)  =   1/3 
T(A- ,A+ ,A- ,1 ,2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   1/3 
T(A- ,A+ ,A- ,2 ,0 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(A- ,A+ ,A- ,0 ,2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(A- ,A+ ,A- ,1 ,0 ,1 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(A- ,A+ ,A- ,1 ,2 ,1 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(A- ,A+ ,A- ,1 ,0 ,1 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(A- ,A+ ,A- ,1 ,2 ,1 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(sigma- ,sigma+ ,A- ,1/2 ,1/2 ,0 ,A ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/4 + 1/4 
T(sigma- ,sigma+ ,A- ,3/2 ,3/2 ,0 ,A ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/4 - 1/4 
T(sigma- ,sigma+ ,A- ,3/2 ,1/2 ,2 ,A ,1 ,1 ,1 ,1)  =   3^(1/2)/4 - 1i/4 
T(sigma- ,sigma+ ,A- ,1/2 ,3/2 ,2 ,A ,1 ,1 ,1 ,1)  =   3^(1/2)/4 - 1i/4 
T(sigma- ,sigma+ ,A- ,1/2 ,1/2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/12 + 1/12 
T(sigma- ,sigma+ ,A- ,3/2 ,3/2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/12 - 1/12 
T(sigma- ,sigma+ ,A- ,1/2 ,1/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/12 - (6^(1/2)*1i)/12 
T(sigma- ,sigma+ ,A- ,3/2 ,1/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   (2^(1/2)*(3^(1/2)/2 + 1i/2))/6 
T(sigma- ,sigma+ ,A- ,1/2 ,3/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   (2^(1/2)*(3^(1/2)/2 + 1i/2))/6 
T(sigma- ,sigma+ ,A- ,3/2 ,3/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   (6^(1/2)*1i)/12 - 2^(1/2)/12 
T(sigma- ,sigma+ ,A- ,3/2 ,1/2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   3^(1/2)/12 - 1i/12 
T(sigma- ,sigma+ ,A- ,1/2 ,3/2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   3^(1/2)/12 - 1i/12 
T(sigma- ,sigma+ ,A- ,1/2 ,1/2 ,1 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/8 - (6^(1/2)*1i)/8 
T(sigma- ,sigma+ ,A- ,3/2 ,1/2 ,1 ,B ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/8 + 6^(1/2)/8 
T(sigma- ,sigma+ ,A- ,1/2 ,3/2 ,1 ,B ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/8 + 6^(1/2)/8 
T(sigma- ,sigma+ ,A- ,3/2 ,3/2 ,1 ,B ,1 ,1 ,1 ,1)  =   (6^(1/2)*1i)/8 - 2^(1/2)/8 
T(sigma- ,sigma+ ,A- ,1/2 ,1/2 ,1 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/8 - (6^(1/2)*1i)/8 
T(sigma- ,sigma+ ,A- ,3/2 ,1/2 ,1 ,C ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/8 + 6^(1/2)/8 
T(sigma- ,sigma+ ,A- ,1/2 ,3/2 ,1 ,C ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/8 + 6^(1/2)/8 
T(sigma- ,sigma+ ,A- ,3/2 ,3/2 ,1 ,C ,1 ,1 ,1 ,1)  =   (6^(1/2)*1i)/8 - 2^(1/2)/8 
T(A+ ,A- ,A- ,0 ,0 ,0 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,A- ,A- ,2 ,2 ,0 ,A ,1 ,1 ,1 ,1)  =   -1/2 
T(A+ ,A- ,A- ,2 ,0 ,2 ,A ,1 ,1 ,1 ,1)  =   -1/2 
T(A+ ,A- ,A- ,0 ,2 ,2 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,A- ,A- ,0 ,0 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(A+ ,A- ,A- ,2 ,2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(A+ ,A- ,A- ,0 ,1 ,1 ,sigma ,1 ,1 ,1 ,1)  =   1/3 
T(A+ ,A- ,A- ,2 ,1 ,1 ,sigma ,1 ,1 ,1 ,1)  =   1/3 
T(A+ ,A- ,A- ,2 ,0 ,2 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(A+ ,A- ,A- ,0 ,2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(A+ ,A- ,A- ,0 ,1 ,1 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,A- ,A- ,2 ,1 ,1 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,A- ,A- ,0 ,1 ,1 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,A- ,A- ,2 ,1 ,1 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(sigma+ ,sigma- ,A- ,1/2 ,1/2 ,0 ,A ,1 ,1 ,1 ,1)  =   1/4 - (3^(1/2)*1i)/4 
T(sigma+ ,sigma- ,A- ,3/2 ,3/2 ,0 ,A ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/4 - 1/4 
T(sigma+ ,sigma- ,A- ,3/2 ,1/2 ,2 ,A ,1 ,1 ,1 ,1)  =   3^(1/2)/4 + 1i/4 
T(sigma+ ,sigma- ,A- ,1/2 ,3/2 ,2 ,A ,1 ,1 ,1 ,1)  =   3^(1/2)/4 + 1i/4 
T(sigma+ ,sigma- ,A- ,1/2 ,1/2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/12 - (3^(1/2)*1i)/12 
T(sigma+ ,sigma- ,A- ,3/2 ,3/2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/12 - 1/12 
T(sigma+ ,sigma- ,A- ,1/2 ,1/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/12 + (6^(1/2)*1i)/12 
T(sigma+ ,sigma- ,A- ,3/2 ,1/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   (2^(1/2)*(3^(1/2)/2 - 1i/2))/6 
T(sigma+ ,sigma- ,A- ,1/2 ,3/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   (2^(1/2)*(3^(1/2)/2 - 1i/2))/6 
T(sigma+ ,sigma- ,A- ,3/2 ,3/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   - 2^(1/2)/12 - (6^(1/2)*1i)/12 
T(sigma+ ,sigma- ,A- ,3/2 ,1/2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   3^(1/2)/12 + 1i/12 
T(sigma+ ,sigma- ,A- ,1/2 ,3/2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   3^(1/2)/12 + 1i/12 
T(sigma+ ,sigma- ,A- ,1/2 ,1/2 ,1 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/8 + (6^(1/2)*1i)/8 
T(sigma+ ,sigma- ,A- ,3/2 ,1/2 ,1 ,B ,1 ,1 ,1 ,1)  =   6^(1/2)/8 - (2^(1/2)*1i)/8 
T(sigma+ ,sigma- ,A- ,1/2 ,3/2 ,1 ,B ,1 ,1 ,1 ,1)  =   6^(1/2)/8 - (2^(1/2)*1i)/8 
T(sigma+ ,sigma- ,A- ,3/2 ,3/2 ,1 ,B ,1 ,1 ,1 ,1)  =   - 2^(1/2)/8 - (6^(1/2)*1i)/8 
T(sigma+ ,sigma- ,A- ,1/2 ,1/2 ,1 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/8 + (6^(1/2)*1i)/8 
T(sigma+ ,sigma- ,A- ,3/2 ,1/2 ,1 ,C ,1 ,1 ,1 ,1)  =   6^(1/2)/8 - (2^(1/2)*1i)/8 
T(sigma+ ,sigma- ,A- ,1/2 ,3/2 ,1 ,C ,1 ,1 ,1 ,1)  =   6^(1/2)/8 - (2^(1/2)*1i)/8 
T(sigma+ ,sigma- ,A- ,3/2 ,3/2 ,1 ,C ,1 ,1 ,1 ,1)  =   - 2^(1/2)/8 - (6^(1/2)*1i)/8 
T(sigma- ,A+ ,sigma- ,1/2 ,0 ,1/2 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(sigma- ,A+ ,sigma- ,3/2 ,2 ,1/2 ,A ,1 ,1 ,1 ,1)  =   -1i/2 
T(sigma- ,A+ ,sigma- ,3/2 ,0 ,3/2 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(sigma- ,A+ ,sigma- ,1/2 ,2 ,3/2 ,A ,1 ,1 ,1 ,1)  =   1i/2 
T(sigma- ,A+ ,sigma- ,1/2 ,0 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   1/2 
T(sigma- ,A+ ,sigma- ,3/2 ,2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   -1i/2 
T(sigma- ,A+ ,sigma- ,3/2 ,0 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   1/2 
T(sigma- ,A+ ,sigma- ,1/2 ,2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   1i/2 
T(sigma- ,A+ ,sigma- ,1/2 ,0 ,1/2 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(sigma- ,A+ ,sigma- ,3/2 ,2 ,1/2 ,B ,1 ,1 ,1 ,1)  =   -1i/2 
T(sigma- ,A+ ,sigma- ,3/2 ,0 ,3/2 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(sigma- ,A+ ,sigma- ,1/2 ,2 ,3/2 ,B ,1 ,1 ,1 ,1)  =   1i/2 
T(sigma- ,A+ ,sigma- ,1/2 ,0 ,1/2 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(sigma- ,A+ ,sigma- ,3/2 ,2 ,1/2 ,C ,1 ,1 ,1 ,1)  =   -1i/2 
T(sigma- ,A+ ,sigma- ,3/2 ,0 ,3/2 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(sigma- ,A+ ,sigma- ,1/2 ,2 ,3/2 ,C ,1 ,1 ,1 ,1)  =   1i/2 
T(A- ,sigma+ ,sigma- ,0 ,1/2 ,1/2 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(A- ,sigma+ ,sigma- ,2 ,3/2 ,1/2 ,A ,1 ,1 ,1 ,1)  =   1i/2 
T(A- ,sigma+ ,sigma- ,2 ,1/2 ,3/2 ,A ,1 ,1 ,1 ,1)  =   1i/2 
T(A- ,sigma+ ,sigma- ,0 ,3/2 ,3/2 ,A ,1 ,1 ,1 ,1)  =   -1/2 
T(A- ,sigma+ ,sigma- ,0 ,1/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(A- ,sigma+ ,sigma- ,1 ,1/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   (6^(1/2)*1i)/12 - 2^(1/2)/12 
T(A- ,sigma+ ,sigma- ,1 ,3/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   (2^(1/2)*(3^(1/2)/2 + 1i/2))/6 
T(A- ,sigma+ ,sigma- ,2 ,3/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   1i/6 
T(A- ,sigma+ ,sigma- ,1 ,1/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   (2^(1/2)*(3^(1/2)/2 + 1i/2))/6 
T(A- ,sigma+ ,sigma- ,2 ,1/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   1i/6 
T(A- ,sigma+ ,sigma- ,0 ,3/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(A- ,sigma+ ,sigma- ,1 ,3/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/12 - (6^(1/2)*1i)/12 
T(A- ,sigma+ ,sigma- ,1 ,1/2 ,1/2 ,B ,1 ,1 ,1 ,1)  =   (6^(1/2)*1i)/8 - 2^(1/2)/8 
T(A- ,sigma+ ,sigma- ,1 ,3/2 ,1/2 ,B ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/8 + 6^(1/2)/8 
T(A- ,sigma+ ,sigma- ,1 ,1/2 ,3/2 ,B ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/8 + 6^(1/2)/8 
T(A- ,sigma+ ,sigma- ,1 ,3/2 ,3/2 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/8 - (6^(1/2)*1i)/8 
T(A- ,sigma+ ,sigma- ,1 ,1/2 ,1/2 ,C ,1 ,1 ,1 ,1)  =   (6^(1/2)*1i)/8 - 2^(1/2)/8 
T(A- ,sigma+ ,sigma- ,1 ,3/2 ,1/2 ,C ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/8 + 6^(1/2)/8 
T(A- ,sigma+ ,sigma- ,1 ,1/2 ,3/2 ,C ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/8 + 6^(1/2)/8 
T(A- ,sigma+ ,sigma- ,1 ,3/2 ,3/2 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/8 - (6^(1/2)*1i)/8 
T(B- ,sigma+ ,sigma- ,1 ,1/2 ,1/2 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(B- ,sigma+ ,sigma- ,1 ,3/2 ,1/2 ,A ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(B- ,sigma+ ,sigma- ,1 ,1/2 ,3/2 ,A ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(B- ,sigma+ ,sigma- ,1 ,3/2 ,3/2 ,A ,1 ,1 ,1 ,1)  =   -2^(1/2)/4 
T(B- ,sigma+ ,sigma- ,0 ,1/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/12 - 1/12 
T(B- ,sigma+ ,sigma- ,1 ,1/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/6 
T(B- ,sigma+ ,sigma- ,1 ,3/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/6 
T(B- ,sigma+ ,sigma- ,2 ,3/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   3^(1/2)/12 - 1i/12 
T(B- ,sigma+ ,sigma- ,1 ,1/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/6 
T(B- ,sigma+ ,sigma- ,2 ,1/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   3^(1/2)/12 - 1i/12 
T(B- ,sigma+ ,sigma- ,0 ,3/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/12 + 1/12 
T(B- ,sigma+ ,sigma- ,1 ,3/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   -2^(1/2)/6 
T(B- ,sigma+ ,sigma- ,0 ,1/2 ,1/2 ,B ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/4 - 1/4 
T(B- ,sigma+ ,sigma- ,2 ,3/2 ,1/2 ,B ,1 ,1 ,1 ,1)  =   3^(1/2)/4 - 1i/4 
T(B- ,sigma+ ,sigma- ,2 ,1/2 ,3/2 ,B ,1 ,1 ,1 ,1)  =   3^(1/2)/4 - 1i/4 
T(B- ,sigma+ ,sigma- ,0 ,3/2 ,3/2 ,B ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/4 + 1/4 
T(B- ,sigma+ ,sigma- ,1 ,1/2 ,1/2 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(B- ,sigma+ ,sigma- ,1 ,3/2 ,1/2 ,C ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(B- ,sigma+ ,sigma- ,1 ,1/2 ,3/2 ,C ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(B- ,sigma+ ,sigma- ,1 ,3/2 ,3/2 ,C ,1 ,1 ,1 ,1)  =   -2^(1/2)/4 
T(C- ,sigma+ ,sigma- ,1 ,1/2 ,1/2 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(C- ,sigma+ ,sigma- ,1 ,3/2 ,1/2 ,A ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(C- ,sigma+ ,sigma- ,1 ,1/2 ,3/2 ,A ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(C- ,sigma+ ,sigma- ,1 ,3/2 ,3/2 ,A ,1 ,1 ,1 ,1)  =   -2^(1/2)/4 
T(C- ,sigma+ ,sigma- ,0 ,1/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/12 - 1/12 
T(C- ,sigma+ ,sigma- ,1 ,1/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/6 
T(C- ,sigma+ ,sigma- ,1 ,3/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/6 
T(C- ,sigma+ ,sigma- ,2 ,3/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   3^(1/2)/12 - 1i/12 
T(C- ,sigma+ ,sigma- ,1 ,1/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/6 
T(C- ,sigma+ ,sigma- ,2 ,1/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   3^(1/2)/12 - 1i/12 
T(C- ,sigma+ ,sigma- ,0 ,3/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/12 + 1/12 
T(C- ,sigma+ ,sigma- ,1 ,3/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   -2^(1/2)/6 
T(C- ,sigma+ ,sigma- ,1 ,1/2 ,1/2 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(C- ,sigma+ ,sigma- ,1 ,3/2 ,1/2 ,B ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(C- ,sigma+ ,sigma- ,1 ,1/2 ,3/2 ,B ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(C- ,sigma+ ,sigma- ,1 ,3/2 ,3/2 ,B ,1 ,1 ,1 ,1)  =   -2^(1/2)/4 
T(C- ,sigma+ ,sigma- ,0 ,1/2 ,1/2 ,C ,1 ,1 ,1 ,1)  =   - (3^(1/2)*1i)/4 - 1/4 
T(C- ,sigma+ ,sigma- ,2 ,3/2 ,1/2 ,C ,1 ,1 ,1 ,1)  =   3^(1/2)/4 - 1i/4 
T(C- ,sigma+ ,sigma- ,2 ,1/2 ,3/2 ,C ,1 ,1 ,1 ,1)  =   3^(1/2)/4 - 1i/4 
T(C- ,sigma+ ,sigma- ,0 ,3/2 ,3/2 ,C ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/4 + 1/4 
T(sigma- ,B+ ,sigma- ,1/2 ,1 ,1/2 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,B+ ,sigma- ,3/2 ,1 ,1/2 ,A ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma- ,B+ ,sigma- ,1/2 ,1 ,3/2 ,A ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(sigma- ,B+ ,sigma- ,3/2 ,1 ,3/2 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,B+ ,sigma- ,1/2 ,1 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,B+ ,sigma- ,3/2 ,1 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma- ,B+ ,sigma- ,1/2 ,1 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(sigma- ,B+ ,sigma- ,3/2 ,1 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,B+ ,sigma- ,1/2 ,1 ,1/2 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,B+ ,sigma- ,3/2 ,1 ,1/2 ,B ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma- ,B+ ,sigma- ,1/2 ,1 ,3/2 ,B ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(sigma- ,B+ ,sigma- ,3/2 ,1 ,3/2 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,B+ ,sigma- ,1/2 ,1 ,1/2 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,B+ ,sigma- ,3/2 ,1 ,1/2 ,C ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma- ,B+ ,sigma- ,1/2 ,1 ,3/2 ,C ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(sigma- ,B+ ,sigma- ,3/2 ,1 ,3/2 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,C+ ,sigma- ,1/2 ,1 ,1/2 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,C+ ,sigma- ,3/2 ,1 ,1/2 ,A ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma- ,C+ ,sigma- ,1/2 ,1 ,3/2 ,A ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(sigma- ,C+ ,sigma- ,3/2 ,1 ,3/2 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,C+ ,sigma- ,1/2 ,1 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,C+ ,sigma- ,3/2 ,1 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma- ,C+ ,sigma- ,1/2 ,1 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(sigma- ,C+ ,sigma- ,3/2 ,1 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,C+ ,sigma- ,1/2 ,1 ,1/2 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,C+ ,sigma- ,3/2 ,1 ,1/2 ,B ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma- ,C+ ,sigma- ,1/2 ,1 ,3/2 ,B ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(sigma- ,C+ ,sigma- ,3/2 ,1 ,3/2 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,C+ ,sigma- ,1/2 ,1 ,1/2 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma- ,C+ ,sigma- ,3/2 ,1 ,1/2 ,C ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma- ,C+ ,sigma- ,1/2 ,1 ,3/2 ,C ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(sigma- ,C+ ,sigma- ,3/2 ,1 ,3/2 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,A- ,sigma- ,1/2 ,0 ,1/2 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(sigma+ ,A- ,sigma- ,3/2 ,2 ,1/2 ,A ,1 ,1 ,1 ,1)  =   -1i/2 
T(sigma+ ,A- ,sigma- ,3/2 ,0 ,3/2 ,A ,1 ,1 ,1 ,1)  =   -1/2 
T(sigma+ ,A- ,sigma- ,1/2 ,2 ,3/2 ,A ,1 ,1 ,1 ,1)  =   -1i/2 
T(sigma+ ,A- ,sigma- ,1/2 ,0 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(sigma+ ,A- ,sigma- ,1/2 ,1 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   - 2^(1/2)/12 - (6^(1/2)*1i)/12 
T(sigma+ ,A- ,sigma- ,3/2 ,1 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   (2^(1/2)*(3^(1/2)/2 - 1i/2))/6 
T(sigma+ ,A- ,sigma- ,3/2 ,2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   -1i/6 
T(sigma+ ,A- ,sigma- ,3/2 ,0 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(sigma+ ,A- ,sigma- ,1/2 ,1 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   (2^(1/2)*(3^(1/2)/2 - 1i/2))/6 
T(sigma+ ,A- ,sigma- ,3/2 ,1 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/12 + (6^(1/2)*1i)/12 
T(sigma+ ,A- ,sigma- ,1/2 ,2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   -1i/6 
T(sigma+ ,A- ,sigma- ,1/2 ,1 ,1/2 ,B ,1 ,1 ,1 ,1)  =   - 2^(1/2)/8 - (6^(1/2)*1i)/8 
T(sigma+ ,A- ,sigma- ,3/2 ,1 ,1/2 ,B ,1 ,1 ,1 ,1)  =   6^(1/2)/8 - (2^(1/2)*1i)/8 
T(sigma+ ,A- ,sigma- ,1/2 ,1 ,3/2 ,B ,1 ,1 ,1 ,1)  =   6^(1/2)/8 - (2^(1/2)*1i)/8 
T(sigma+ ,A- ,sigma- ,3/2 ,1 ,3/2 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/8 + (6^(1/2)*1i)/8 
T(sigma+ ,A- ,sigma- ,1/2 ,1 ,1/2 ,C ,1 ,1 ,1 ,1)  =   - 2^(1/2)/8 - (6^(1/2)*1i)/8 
T(sigma+ ,A- ,sigma- ,3/2 ,1 ,1/2 ,C ,1 ,1 ,1 ,1)  =   6^(1/2)/8 - (2^(1/2)*1i)/8 
T(sigma+ ,A- ,sigma- ,1/2 ,1 ,3/2 ,C ,1 ,1 ,1 ,1)  =   6^(1/2)/8 - (2^(1/2)*1i)/8 
T(sigma+ ,A- ,sigma- ,3/2 ,1 ,3/2 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/8 + (6^(1/2)*1i)/8 
T(A+ ,sigma- ,sigma- ,0 ,1/2 ,1/2 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,sigma- ,sigma- ,2 ,3/2 ,1/2 ,A ,1 ,1 ,1 ,1)  =   1i/2 
T(A+ ,sigma- ,sigma- ,2 ,1/2 ,3/2 ,A ,1 ,1 ,1 ,1)  =   -1i/2 
T(A+ ,sigma- ,sigma- ,0 ,3/2 ,3/2 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,sigma- ,sigma- ,0 ,1/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,sigma- ,sigma- ,2 ,3/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   1i/2 
T(A+ ,sigma- ,sigma- ,2 ,1/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   -1i/2 
T(A+ ,sigma- ,sigma- ,0 ,3/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,sigma- ,sigma- ,0 ,1/2 ,1/2 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,sigma- ,sigma- ,2 ,3/2 ,1/2 ,B ,1 ,1 ,1 ,1)  =   1i/2 
T(A+ ,sigma- ,sigma- ,2 ,1/2 ,3/2 ,B ,1 ,1 ,1 ,1)  =   -1i/2 
T(A+ ,sigma- ,sigma- ,0 ,3/2 ,3/2 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,sigma- ,sigma- ,0 ,1/2 ,1/2 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,sigma- ,sigma- ,2 ,3/2 ,1/2 ,C ,1 ,1 ,1 ,1)  =   1i/2 
T(A+ ,sigma- ,sigma- ,2 ,1/2 ,3/2 ,C ,1 ,1 ,1 ,1)  =   -1i/2 
T(A+ ,sigma- ,sigma- ,0 ,3/2 ,3/2 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(B+ ,sigma- ,sigma- ,1 ,1/2 ,1/2 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(B+ ,sigma- ,sigma- ,1 ,3/2 ,1/2 ,A ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(B+ ,sigma- ,sigma- ,1 ,1/2 ,3/2 ,A ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(B+ ,sigma- ,sigma- ,1 ,3/2 ,3/2 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(B+ ,sigma- ,sigma- ,1 ,1/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(B+ ,sigma- ,sigma- ,1 ,3/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(B+ ,sigma- ,sigma- ,1 ,1/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(B+ ,sigma- ,sigma- ,1 ,3/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(B+ ,sigma- ,sigma- ,1 ,1/2 ,1/2 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(B+ ,sigma- ,sigma- ,1 ,3/2 ,1/2 ,B ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(B+ ,sigma- ,sigma- ,1 ,1/2 ,3/2 ,B ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(B+ ,sigma- ,sigma- ,1 ,3/2 ,3/2 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(B+ ,sigma- ,sigma- ,1 ,1/2 ,1/2 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(B+ ,sigma- ,sigma- ,1 ,3/2 ,1/2 ,C ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(B+ ,sigma- ,sigma- ,1 ,1/2 ,3/2 ,C ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(B+ ,sigma- ,sigma- ,1 ,3/2 ,3/2 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(C+ ,sigma- ,sigma- ,1 ,1/2 ,1/2 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(C+ ,sigma- ,sigma- ,1 ,3/2 ,1/2 ,A ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(C+ ,sigma- ,sigma- ,1 ,1/2 ,3/2 ,A ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(C+ ,sigma- ,sigma- ,1 ,3/2 ,3/2 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(C+ ,sigma- ,sigma- ,1 ,1/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(C+ ,sigma- ,sigma- ,1 ,3/2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(C+ ,sigma- ,sigma- ,1 ,1/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(C+ ,sigma- ,sigma- ,1 ,3/2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(C+ ,sigma- ,sigma- ,1 ,1/2 ,1/2 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(C+ ,sigma- ,sigma- ,1 ,3/2 ,1/2 ,B ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(C+ ,sigma- ,sigma- ,1 ,1/2 ,3/2 ,B ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(C+ ,sigma- ,sigma- ,1 ,3/2 ,3/2 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(C+ ,sigma- ,sigma- ,1 ,1/2 ,1/2 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(C+ ,sigma- ,sigma- ,1 ,3/2 ,1/2 ,C ,1 ,1 ,1 ,1)  =   -(2^(1/2)*1i)/4 
T(C+ ,sigma- ,sigma- ,1 ,1/2 ,3/2 ,C ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(C+ ,sigma- ,sigma- ,1 ,3/2 ,3/2 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,B- ,sigma- ,1/2 ,1 ,1/2 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,B- ,sigma- ,3/2 ,1 ,1/2 ,A ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma+ ,B- ,sigma- ,1/2 ,1 ,3/2 ,A ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma+ ,B- ,sigma- ,3/2 ,1 ,3/2 ,A ,1 ,1 ,1 ,1)  =   -2^(1/2)/4 
T(sigma+ ,B- ,sigma- ,1/2 ,0 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/12 - 1/12 
T(sigma+ ,B- ,sigma- ,1/2 ,1 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/6 
T(sigma+ ,B- ,sigma- ,3/2 ,1 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/6 
T(sigma+ ,B- ,sigma- ,3/2 ,2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   3^(1/2)/12 + 1i/12 
T(sigma+ ,B- ,sigma- ,3/2 ,0 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   1/12 - (3^(1/2)*1i)/12 
T(sigma+ ,B- ,sigma- ,1/2 ,1 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/6 
T(sigma+ ,B- ,sigma- ,3/2 ,1 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   -2^(1/2)/6 
T(sigma+ ,B- ,sigma- ,1/2 ,2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   3^(1/2)/12 + 1i/12 
T(sigma+ ,B- ,sigma- ,1/2 ,0 ,1/2 ,B ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/4 - 1/4 
T(sigma+ ,B- ,sigma- ,3/2 ,2 ,1/2 ,B ,1 ,1 ,1 ,1)  =   3^(1/2)/4 + 1i/4 
T(sigma+ ,B- ,sigma- ,3/2 ,0 ,3/2 ,B ,1 ,1 ,1 ,1)  =   1/4 - (3^(1/2)*1i)/4 
T(sigma+ ,B- ,sigma- ,1/2 ,2 ,3/2 ,B ,1 ,1 ,1 ,1)  =   3^(1/2)/4 + 1i/4 
T(sigma+ ,B- ,sigma- ,1/2 ,1 ,1/2 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,B- ,sigma- ,3/2 ,1 ,1/2 ,C ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma+ ,B- ,sigma- ,1/2 ,1 ,3/2 ,C ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma+ ,B- ,sigma- ,3/2 ,1 ,3/2 ,C ,1 ,1 ,1 ,1)  =   -2^(1/2)/4 
T(sigma+ ,C- ,sigma- ,1/2 ,1 ,1/2 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,C- ,sigma- ,3/2 ,1 ,1/2 ,A ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma+ ,C- ,sigma- ,1/2 ,1 ,3/2 ,A ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma+ ,C- ,sigma- ,3/2 ,1 ,3/2 ,A ,1 ,1 ,1 ,1)  =   -2^(1/2)/4 
T(sigma+ ,C- ,sigma- ,1/2 ,0 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/12 - 1/12 
T(sigma+ ,C- ,sigma- ,1/2 ,1 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/6 
T(sigma+ ,C- ,sigma- ,3/2 ,1 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/6 
T(sigma+ ,C- ,sigma- ,3/2 ,2 ,1/2 ,sigma ,1 ,1 ,1 ,1)  =   3^(1/2)/12 + 1i/12 
T(sigma+ ,C- ,sigma- ,3/2 ,0 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   1/12 - (3^(1/2)*1i)/12 
T(sigma+ ,C- ,sigma- ,1/2 ,1 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/6 
T(sigma+ ,C- ,sigma- ,3/2 ,1 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   -2^(1/2)/6 
T(sigma+ ,C- ,sigma- ,1/2 ,2 ,3/2 ,sigma ,1 ,1 ,1 ,1)  =   3^(1/2)/12 + 1i/12 
T(sigma+ ,C- ,sigma- ,1/2 ,1 ,1/2 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/4 
T(sigma+ ,C- ,sigma- ,3/2 ,1 ,1/2 ,B ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma+ ,C- ,sigma- ,1/2 ,1 ,3/2 ,B ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/4 
T(sigma+ ,C- ,sigma- ,3/2 ,1 ,3/2 ,B ,1 ,1 ,1 ,1)  =   -2^(1/2)/4 
T(sigma+ ,C- ,sigma- ,1/2 ,0 ,1/2 ,C ,1 ,1 ,1 ,1)  =   (3^(1/2)*1i)/4 - 1/4 
T(sigma+ ,C- ,sigma- ,3/2 ,2 ,1/2 ,C ,1 ,1 ,1 ,1)  =   3^(1/2)/4 + 1i/4 
T(sigma+ ,C- ,sigma- ,3/2 ,0 ,3/2 ,C ,1 ,1 ,1 ,1)  =   1/4 - (3^(1/2)*1i)/4 
T(sigma+ ,C- ,sigma- ,1/2 ,2 ,3/2 ,C ,1 ,1 ,1 ,1)  =   3^(1/2)/4 + 1i/4 
T(B- ,A+ ,B- ,1 ,0 ,1 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(B- ,A+ ,B- ,1 ,2 ,1 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(B- ,A+ ,B- ,0 ,0 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(B- ,A+ ,B- ,2 ,2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(B- ,A+ ,B- ,1 ,0 ,1 ,sigma ,1 ,1 ,1 ,1)  =   1/3 
T(B- ,A+ ,B- ,1 ,2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   1/3 
T(B- ,A+ ,B- ,2 ,0 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(B- ,A+ ,B- ,0 ,2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(B- ,A+ ,B- ,0 ,0 ,0 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(B- ,A+ ,B- ,2 ,2 ,0 ,B ,1 ,1 ,1 ,1)  =   -1/2 
T(B- ,A+ ,B- ,2 ,0 ,2 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(B- ,A+ ,B- ,0 ,2 ,2 ,B ,1 ,1 ,1 ,1)  =   -1/2 
T(B- ,A+ ,B- ,1 ,0 ,1 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(B- ,A+ ,B- ,1 ,2 ,1 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(sigma- ,sigma+ ,B- ,1/2 ,1/2 ,1 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/8 + (6^(1/2)*1i)/8 
T(sigma- ,sigma+ ,B- ,3/2 ,1/2 ,1 ,A ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/8 - 6^(1/2)/8 
T(sigma- ,sigma+ ,B- ,1/2 ,3/2 ,1 ,A ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/8 - 6^(1/2)/8 
T(sigma- ,sigma+ ,B- ,3/2 ,3/2 ,1 ,A ,1 ,1 ,1 ,1)  =   - 2^(1/2)/8 - (6^(1/2)*1i)/8 
T(sigma- ,sigma+ ,B- ,1/2 ,1/2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(sigma- ,sigma+ ,B- ,3/2 ,3/2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(sigma- ,sigma+ ,B- ,1/2 ,1/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/12 + (6^(1/2)*1i)/12 
T(sigma- ,sigma+ ,B- ,3/2 ,1/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -(2^(1/2)*(3^(1/2)/2 - 1i/2))/6 
T(sigma- ,sigma+ ,B- ,1/2 ,3/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -(2^(1/2)*(3^(1/2)/2 - 1i/2))/6 
T(sigma- ,sigma+ ,B- ,3/2 ,3/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   - 2^(1/2)/12 - (6^(1/2)*1i)/12 
T(sigma- ,sigma+ ,B- ,3/2 ,1/2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1i/6 
T(sigma- ,sigma+ ,B- ,1/2 ,3/2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1i/6 
T(sigma- ,sigma+ ,B- ,1/2 ,1/2 ,0 ,B ,1 ,1 ,1 ,1)  =   -1/2 
T(sigma- ,sigma+ ,B- ,3/2 ,3/2 ,0 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(sigma- ,sigma+ ,B- ,3/2 ,1/2 ,2 ,B ,1 ,1 ,1 ,1)  =   1i/2 
T(sigma- ,sigma+ ,B- ,1/2 ,3/2 ,2 ,B ,1 ,1 ,1 ,1)  =   1i/2 
T(sigma- ,sigma+ ,B- ,1/2 ,1/2 ,1 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/8 + (6^(1/2)*1i)/8 
T(sigma- ,sigma+ ,B- ,3/2 ,1/2 ,1 ,C ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/8 - 6^(1/2)/8 
T(sigma- ,sigma+ ,B- ,1/2 ,3/2 ,1 ,C ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/8 - 6^(1/2)/8 
T(sigma- ,sigma+ ,B- ,3/2 ,3/2 ,1 ,C ,1 ,1 ,1 ,1)  =   - 2^(1/2)/8 - (6^(1/2)*1i)/8 
T(sigma+ ,sigma- ,B- ,1/2 ,1/2 ,1 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/8 - (6^(1/2)*1i)/8 
T(sigma+ ,sigma- ,B- ,3/2 ,1/2 ,1 ,A ,1 ,1 ,1 ,1)  =   -(2^(1/2)*(3^(1/2)/2 + 1i/2))/4 
T(sigma+ ,sigma- ,B- ,1/2 ,3/2 ,1 ,A ,1 ,1 ,1 ,1)  =   -(2^(1/2)*(3^(1/2)/2 + 1i/2))/4 
T(sigma+ ,sigma- ,B- ,3/2 ,3/2 ,1 ,A ,1 ,1 ,1 ,1)  =   (6^(1/2)*1i)/8 - 2^(1/2)/8 
T(sigma+ ,sigma- ,B- ,1/2 ,1/2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(sigma+ ,sigma- ,B- ,3/2 ,3/2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(sigma+ ,sigma- ,B- ,1/2 ,1/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/12 - (6^(1/2)*1i)/12 
T(sigma+ ,sigma- ,B- ,3/2 ,1/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -(2^(1/2)*(3^(1/2)/2 + 1i/2))/6 
T(sigma+ ,sigma- ,B- ,1/2 ,3/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -(2^(1/2)*(3^(1/2)/2 + 1i/2))/6 
T(sigma+ ,sigma- ,B- ,3/2 ,3/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   (6^(1/2)*1i)/12 - 2^(1/2)/12 
T(sigma+ ,sigma- ,B- ,3/2 ,1/2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   -1i/6 
T(sigma+ ,sigma- ,B- ,1/2 ,3/2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   -1i/6 
T(sigma+ ,sigma- ,B- ,1/2 ,1/2 ,0 ,B ,1 ,1 ,1 ,1)  =   -1/2 
T(sigma+ ,sigma- ,B- ,3/2 ,3/2 ,0 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(sigma+ ,sigma- ,B- ,3/2 ,1/2 ,2 ,B ,1 ,1 ,1 ,1)  =   -1i/2 
T(sigma+ ,sigma- ,B- ,1/2 ,3/2 ,2 ,B ,1 ,1 ,1 ,1)  =   -1i/2 
T(sigma+ ,sigma- ,B- ,1/2 ,1/2 ,1 ,C ,1 ,1 ,1 ,1)  =   2^(1/2)/8 - (6^(1/2)*1i)/8 
T(sigma+ ,sigma- ,B- ,3/2 ,1/2 ,1 ,C ,1 ,1 ,1 ,1)  =   -(2^(1/2)*(3^(1/2)/2 + 1i/2))/4 
T(sigma+ ,sigma- ,B- ,1/2 ,3/2 ,1 ,C ,1 ,1 ,1 ,1)  =   -(2^(1/2)*(3^(1/2)/2 + 1i/2))/4 
T(sigma+ ,sigma- ,B- ,3/2 ,3/2 ,1 ,C ,1 ,1 ,1 ,1)  =   (6^(1/2)*1i)/8 - 2^(1/2)/8 
T(A+ ,B- ,B- ,0 ,1 ,1 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,B- ,B- ,2 ,1 ,1 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,B- ,B- ,0 ,0 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(A+ ,B- ,B- ,2 ,2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(A+ ,B- ,B- ,0 ,1 ,1 ,sigma ,1 ,1 ,1 ,1)  =   1/3 
T(A+ ,B- ,B- ,2 ,1 ,1 ,sigma ,1 ,1 ,1 ,1)  =   1/3 
T(A+ ,B- ,B- ,2 ,0 ,2 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(A+ ,B- ,B- ,0 ,2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(A+ ,B- ,B- ,0 ,0 ,0 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,B- ,B- ,2 ,2 ,0 ,B ,1 ,1 ,1 ,1)  =   -1/2 
T(A+ ,B- ,B- ,2 ,0 ,2 ,B ,1 ,1 ,1 ,1)  =   -1/2 
T(A+ ,B- ,B- ,0 ,2 ,2 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,B- ,B- ,0 ,1 ,1 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,B- ,B- ,2 ,1 ,1 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(C- ,A+ ,C- ,1 ,0 ,1 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(C- ,A+ ,C- ,1 ,2 ,1 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(C- ,A+ ,C- ,0 ,0 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(C- ,A+ ,C- ,2 ,2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(C- ,A+ ,C- ,1 ,0 ,1 ,sigma ,1 ,1 ,1 ,1)  =   1/3 
T(C- ,A+ ,C- ,1 ,2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   1/3 
T(C- ,A+ ,C- ,2 ,0 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(C- ,A+ ,C- ,0 ,2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(C- ,A+ ,C- ,1 ,0 ,1 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(C- ,A+ ,C- ,1 ,2 ,1 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(C- ,A+ ,C- ,0 ,0 ,0 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(C- ,A+ ,C- ,2 ,2 ,0 ,C ,1 ,1 ,1 ,1)  =   -1/2 
T(C- ,A+ ,C- ,2 ,0 ,2 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(C- ,A+ ,C- ,0 ,2 ,2 ,C ,1 ,1 ,1 ,1)  =   -1/2 
T(sigma- ,sigma+ ,C- ,1/2 ,1/2 ,1 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/8 + (6^(1/2)*1i)/8 
T(sigma- ,sigma+ ,C- ,3/2 ,1/2 ,1 ,A ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/8 - 6^(1/2)/8 
T(sigma- ,sigma+ ,C- ,1/2 ,3/2 ,1 ,A ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/8 - 6^(1/2)/8 
T(sigma- ,sigma+ ,C- ,3/2 ,3/2 ,1 ,A ,1 ,1 ,1 ,1)  =   - 2^(1/2)/8 - (6^(1/2)*1i)/8 
T(sigma- ,sigma+ ,C- ,1/2 ,1/2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(sigma- ,sigma+ ,C- ,3/2 ,3/2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(sigma- ,sigma+ ,C- ,1/2 ,1/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/12 + (6^(1/2)*1i)/12 
T(sigma- ,sigma+ ,C- ,3/2 ,1/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -(2^(1/2)*(3^(1/2)/2 - 1i/2))/6 
T(sigma- ,sigma+ ,C- ,1/2 ,3/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -(2^(1/2)*(3^(1/2)/2 - 1i/2))/6 
T(sigma- ,sigma+ ,C- ,3/2 ,3/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   - 2^(1/2)/12 - (6^(1/2)*1i)/12 
T(sigma- ,sigma+ ,C- ,3/2 ,1/2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1i/6 
T(sigma- ,sigma+ ,C- ,1/2 ,3/2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1i/6 
T(sigma- ,sigma+ ,C- ,1/2 ,1/2 ,1 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/8 + (6^(1/2)*1i)/8 
T(sigma- ,sigma+ ,C- ,3/2 ,1/2 ,1 ,B ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/8 - 6^(1/2)/8 
T(sigma- ,sigma+ ,C- ,1/2 ,3/2 ,1 ,B ,1 ,1 ,1 ,1)  =   (2^(1/2)*1i)/8 - 6^(1/2)/8 
T(sigma- ,sigma+ ,C- ,3/2 ,3/2 ,1 ,B ,1 ,1 ,1 ,1)  =   - 2^(1/2)/8 - (6^(1/2)*1i)/8 
T(sigma- ,sigma+ ,C- ,1/2 ,1/2 ,0 ,C ,1 ,1 ,1 ,1)  =   -1/2 
T(sigma- ,sigma+ ,C- ,3/2 ,3/2 ,0 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(sigma- ,sigma+ ,C- ,3/2 ,1/2 ,2 ,C ,1 ,1 ,1 ,1)  =   1i/2 
T(sigma- ,sigma+ ,C- ,1/2 ,3/2 ,2 ,C ,1 ,1 ,1 ,1)  =   1i/2 
T(sigma+ ,sigma- ,C- ,1/2 ,1/2 ,1 ,A ,1 ,1 ,1 ,1)  =   2^(1/2)/8 - (6^(1/2)*1i)/8 
T(sigma+ ,sigma- ,C- ,3/2 ,1/2 ,1 ,A ,1 ,1 ,1 ,1)  =   -(2^(1/2)*(3^(1/2)/2 + 1i/2))/4 
T(sigma+ ,sigma- ,C- ,1/2 ,3/2 ,1 ,A ,1 ,1 ,1 ,1)  =   -(2^(1/2)*(3^(1/2)/2 + 1i/2))/4 
T(sigma+ ,sigma- ,C- ,3/2 ,3/2 ,1 ,A ,1 ,1 ,1 ,1)  =   (6^(1/2)*1i)/8 - 2^(1/2)/8 
T(sigma+ ,sigma- ,C- ,1/2 ,1/2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(sigma+ ,sigma- ,C- ,3/2 ,3/2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(sigma+ ,sigma- ,C- ,1/2 ,1/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   2^(1/2)/12 - (6^(1/2)*1i)/12 
T(sigma+ ,sigma- ,C- ,3/2 ,1/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -(2^(1/2)*(3^(1/2)/2 + 1i/2))/6 
T(sigma+ ,sigma- ,C- ,1/2 ,3/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   -(2^(1/2)*(3^(1/2)/2 + 1i/2))/6 
T(sigma+ ,sigma- ,C- ,3/2 ,3/2 ,1 ,sigma ,1 ,1 ,1 ,1)  =   (6^(1/2)*1i)/12 - 2^(1/2)/12 
T(sigma+ ,sigma- ,C- ,3/2 ,1/2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   -1i/6 
T(sigma+ ,sigma- ,C- ,1/2 ,3/2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   -1i/6 
T(sigma+ ,sigma- ,C- ,1/2 ,1/2 ,1 ,B ,1 ,1 ,1 ,1)  =   2^(1/2)/8 - (6^(1/2)*1i)/8 
T(sigma+ ,sigma- ,C- ,3/2 ,1/2 ,1 ,B ,1 ,1 ,1 ,1)  =   -(2^(1/2)*(3^(1/2)/2 + 1i/2))/4 
T(sigma+ ,sigma- ,C- ,1/2 ,3/2 ,1 ,B ,1 ,1 ,1 ,1)  =   -(2^(1/2)*(3^(1/2)/2 + 1i/2))/4 
T(sigma+ ,sigma- ,C- ,3/2 ,3/2 ,1 ,B ,1 ,1 ,1 ,1)  =   (6^(1/2)*1i)/8 - 2^(1/2)/8 
T(sigma+ ,sigma- ,C- ,1/2 ,1/2 ,0 ,C ,1 ,1 ,1 ,1)  =   -1/2 
T(sigma+ ,sigma- ,C- ,3/2 ,3/2 ,0 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(sigma+ ,sigma- ,C- ,3/2 ,1/2 ,2 ,C ,1 ,1 ,1 ,1)  =   -1i/2 
T(sigma+ ,sigma- ,C- ,1/2 ,3/2 ,2 ,C ,1 ,1 ,1 ,1)  =   -1i/2 
T(A+ ,C- ,C- ,0 ,1 ,1 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,C- ,C- ,2 ,1 ,1 ,A ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,C- ,C- ,0 ,0 ,0 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(A+ ,C- ,C- ,2 ,2 ,0 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(A+ ,C- ,C- ,0 ,1 ,1 ,sigma ,1 ,1 ,1 ,1)  =   1/3 
T(A+ ,C- ,C- ,2 ,1 ,1 ,sigma ,1 ,1 ,1 ,1)  =   1/3 
T(A+ ,C- ,C- ,2 ,0 ,2 ,sigma ,1 ,1 ,1 ,1)  =   -1/6 
T(A+ ,C- ,C- ,0 ,2 ,2 ,sigma ,1 ,1 ,1 ,1)  =   1/6 
T(A+ ,C- ,C- ,0 ,1 ,1 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,C- ,C- ,2 ,1 ,1 ,B ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,C- ,C- ,0 ,0 ,0 ,C ,1 ,1 ,1 ,1)  =   1/2 
T(A+ ,C- ,C- ,2 ,2 ,0 ,C ,1 ,1 ,1 ,1)  =   -1/2 
T(A+ ,C- ,C- ,2 ,0 ,2 ,C ,1 ,1 ,1 ,1)  =   -1/2 
T(A+ ,C- ,C- ,0 ,2 ,2 ,C ,1 ,1 ,1 ,1)  =   1/2 

